Epistemic Horizon Minority Games: When Abundance Reduces Strategic Value

Strategic value can fall when an option becomes visible. A route, signal, bet, or opportunity may be attractive because few agents see it; public attention can erase the advantage it reveals. We formalize this mechanism as an epistemic-horizon minority game (EHMG), where agents have bounded observation horizons, action-specific awareness, desire-biased utilities, and payoffs that decline with crowding, and where the object is not a fixed congestion game with omitted actions but an awareness-transition game on a finite lattice. We prove fixed-awareness potential-game reduction, finite monotone awareness convergence, logit mean-field uniqueness under an explicit norm condition, non-reducibility from static count-based congestion games, and sensitivity bounds for nonlinear revelation. We separate the target price of information from aggregate welfare loss, showing that they can coincide, diverge, or recommend opposite disclosure policies, while modeling private revelation, public common revelation, and correlated group disclosure as distinct signal structures with different equilibrium effects. Experiments regenerate awareness sweeps, public visibility shocks, horizon-desire grids, information-constrained Braess examples, disclosure optimization, minimum harmful revelation, and counterfactual baselines isolating the epistemic mechanism from ordinary full-awareness congestion. Strategic trace encodings are evaluated as a controlled regime-recognition benchmark using raw trajectories, Fourier summaries, recurrence and Gramian images, image bundles, local-filter features, leakage probes, phase-scrambled controls, resolution and recurrence-threshold sweeps, spectral carriers, and IAAFT-matched null parameter-shift controls to test whether trace encodings recover strategic structure under robust nulls.

==> anc/README.md <==
# Epistemic Horizon Minority Games

This repository contains the arXiv source, experiments, and packaging scripts
for an agent-based study of epistemic-horizon minority games.

Submission categories can be selected at submission time.

The core claim is that strategic value can fall when an action becomes widely
visible, not because its intrinsic value changes, but because common visibility
causes crowding. The simulations combine negative frequency-dependent payoff,
bounded observation horizons, desirability-biased choice, and action
unawareness. The current bundle also includes counterfactual congestion
baselines, budgeted welfare-safe disclosure, minimum harmful revelation, and a
formal audit suite for non-reducibility, masked-logit contraction,
price/welfare separation, and same-reach signal structures. It also includes a
trace-encoding benchmark with phase controls, IAAFT spectrum/marginal matched
nulls, parameter-shift splits, raw/Fourier/ROCKET/local-filter baselines,
ablation/leakage checks, and external-trace adapter hooks.

## Reproduce

```bash
make experiments
make test
make paper
make arxiv
```

The arXiv source zip is written to:

```text
dist/epistemic_horizon_minority_game_arxiv.zip
```

Generated tables are in `results/tables`, figures in `results/figures`, the
experiment audit is in `results/summaries/experiment_summary.json`, and the
reproducibility manifest is in
`results/summaries/reproducibility_manifest.json`.

## External Trace Adapter

Future route-choice, online-attention, experimental-minority-game, or
prediction-market traces should use this long-format CSV schema:

```text
trace_id,time,signal_name,value,optional_label,optional_group,optional_metadata
```

`trace_id`, `time`, `signal_name`, and `value` are required for the canonical
adapter path. Optional columns can carry the regime label, cohort/platform, and
source metadata. `make experiments` writes a non-EHMG synthetic adapter example
to `results/tables/external_adapter_long_format.csv` and validates it through
the same parser used for future external data.


==> anc/RUN_LOG.md <==
# Run Log

## Checkpoint 1: Repository Audit And Plan

- Inspected manuscript, bibliography, experiment script, tests, generated CSV/JSON
  artifacts, figures, packaging script, and metadata.
- Primary framing is awareness-transition minority/congestion dynamics with
  fixed-awareness potential structure, dynamic non-reducibility, disclosure
  structures, and price-of-information/welfare separation.
- Trace encodings are retained as controlled diagnostic representations under
  matched nulls and leakage controls.

## Checkpoint 2: Theory/Manuscript Refactor

- Removed manuscript tables and reduced manuscript figures to three selected
  figures.
- Strengthened the masked-logit uniqueness theorem with an operator-norm
  Jacobian condition.
- Added a count-equivalent two-history example for non-reducibility.
- Added closed-form examples separating target price of information from
  aggregate welfare and policy ranking.

## Checkpoint 3: Experiment/Trace Benchmark Upgrades

- Maintained E1-E12 experiment generation, including counterfactual baselines,
  disclosure optimization, robustness sweeps, IAAFT matched nulls, ROCKET-style
  baseline, local-filter baseline, ablation/leakage checks, and external adapter.
- Added a canonical long-format external-trace CSV artifact with columns
  `trace_id,time,signal_name,value,optional_label,optional_group,optional_metadata`.
- Added CSV-backed formal audit experiments for non-reducibility,
  masked-logit contraction, price/welfare separation, and same-reach signal
  structures.

## Checkpoint 4: Tests, Build, Reproducibility Pass

- `make experiments` regenerated CSV tables, figures, experiment macros, JSON
  summaries, and the external adapter long-format input.
- `make test` passed with 19 tests.
- `make paper` built `paper/main.pdf` successfully.
- Poppler rendering checked page 1, theory pages, adapter text, and figure
  pages for layout defects.
- `scripts/package_arxiv.sh` is used for the final source zip, including the
  selected three manuscript figures and ancillary code/results.

## Checkpoint 5: Final Reviewer-Facing Summary

- Final audit checks manuscript figure/table counts, abstract length, package
  contents, tests, generated adapter artifacts, and LaTeX log warnings.


==> anc/code/Dockerfile <==
FROM python:3.11-slim

RUN apt-get update && apt-get install -y --no-install-recommends \
    make \
    texlive-latex-base \
    texlive-latex-extra \
    texlive-fonts-recommended \
    bibtex-extra \
    zip \
 && rm -rf /var/lib/apt/lists/*

WORKDIR /work
COPY pyproject.toml ./
COPY src ./src
RUN pip install --no-cache-dir -e .

COPY . .
CMD ["make", "arxiv"]


==> anc/code/Makefile <==
.PHONY: experiments test paper arxiv clean

PYTHON ?= python3

experiments:
	$(PYTHON) scripts/materialize_experiments.py

test:
	$(PYTHON) -m pytest -q

paper:
	cd paper && pdflatex -interaction=nonstopmode -halt-on-error main.tex
	cd paper && bibtex main
	cd paper && pdflatex -interaction=nonstopmode -halt-on-error main.tex
	cd paper && pdflatex -interaction=nonstopmode -halt-on-error main.tex

arxiv: experiments test paper
	bash scripts/package_arxiv.sh

clean:
	rm -rf build/arxiv_source dist/epistemic_horizon_minority_game_arxiv.zip
	rm -f paper/main.aux paper/main.bbl paper/main.blg paper/main.fdb_latexmk paper/main.fls paper/main.log paper/main.out paper/main.pdf


==> anc/code/environment.yml <==
name: epistemic-horizon-game
channels:
  - conda-forge
dependencies:
  - python>=3.10
  - numpy
  - matplotlib
  - pytest
  - texlive-core


==> anc/code/pyproject.toml <==
[build-system]
requires = ["setuptools>=68"]
build-backend = "setuptools.build_meta"

[project]
name = "epistemic-horizon-game"
version = "0.1.0"
description = "Agent-based experiments for epistemic-horizon minority games."
requires-python = ">=3.10"
dependencies = [
  "numpy>=1.24",
  "matplotlib>=3.7",
]

[tool.setuptools.packages.find]
where = ["src"]

[tool.pytest.ini_options]
testpaths = ["tests"]
pythonpath = ["src"]


==> anc/code/scripts/materialize_experiments.py <==
#!/usr/bin/env python3
"""Materialize all experiments and paper figures."""

from __future__ import annotations

import csv
import json
import math
import sys
from pathlib import Path
from statistics import mean, pstdev

import matplotlib.pyplot as plt
import numpy as np

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from epistemic_horizon_game import SimulationConfig, braess_equilibrium_summary, simulate_epistemic_minority
from epistemic_horizon_game.belief_repair import (
    belief_propagation_repair,
    make_regular_consistency_check,
    noisy_binary_signal_llr,
)
from epistemic_horizon_game.cv_benchmark import (
    block_reduce,
    fourier_trace_features,
    iaaft_surrogate,
    image_structure_features,
    nearest_centroid_classifier,
    load_external_trace_csv,
    path_roughness,
    raw_trace_features,
    recurrence_trace_features,
    ridge_binary_classifier,
    random_convolution_features,
    synthetic_external_trace_records,
    tiny_cnn_binary_classifier,
    trace_image_stack,
    vision_trace_features,
)
from epistemic_horizon_game.disclosure_optimization import (
    DisclosureGroup,
    evaluate_disclosure,
    exact_minimum_harmful_revelation,
    exact_welfare_safe_disclosure,
    greedy_welfare_safe_disclosure,
    make_initial_awareness,
    mean_field_logit_outcome,
)
from epistemic_horizon_game.game_theory_audits import (
    masked_logit_contraction_audit,
    nonreducibility_transition_witness,
    price_welfare_policy_grid,
    same_reach_signal_structure_example,
)
from epistemic_horizon_game.mechanism_graphs import (
    bounded_treewidth_dp_work,
    kernelize_to_treewidth,
    min_fill_treewidth_upper_bound,
)
from epistemic_horizon_game.policy_inference import (
    bounded_treewidth_policy_complexity,
    expected_policy_surprise,
    policy_resilience_measures,
)
from epistemic_horizon_game.simulation import linear_slope, summarize_window
from epistemic_horizon_game.strategic_dynamics import (
    reduced_critical_visibility_budget,
    reduced_visibility_sweep,
)
from epistemic_horizon_game.strategic_oracle import (
    coalition_hardness_witness,
    fano_min_observations,
    oracle_identification_lower_bound,
    reduction_from_k_clique,
)
from epistemic_horizon_game.visual_encodings import (
    StrategySpectralEncoder,
    gramian_angular_field,
    line_plot_image,
    local_structure_score,
    phase_scramble_image,
    radial_power_profile,
    recurrence_plot,
)


FIG_DIR = ROOT / "results" / "figures"
TABLE_DIR = ROOT / "results" / "tables"
SUMMARY_DIR = ROOT / "results" / "summaries"


def ensure_dirs() -> None:
    for path in (FIG_DIR, TABLE_DIR, SUMMARY_DIR):
        path.mkdir(parents=True, exist_ok=True)


def write_csv(path: Path, rows: list[dict[str, object]]) -> None:
    if not rows:
        raise ValueError(f"no rows for {path}")
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)


def ci95(values: list[float]) -> float:
    if len(values) <= 1:
        return 0.0
    return 1.96 * pstdev(values) / math.sqrt(len(values))


def binomial_ci95(accuracy: float, n: int) -> float:
    if n <= 0:
        return 0.0
    return 1.96 * math.sqrt(max(accuracy * (1.0 - accuracy), 0.0) / n)


def run_awareness_sweep() -> dict[str, float]:
    awareness_levels = [0.03, 0.06, 0.10, 0.18, 0.30, 0.50, 0.75, 1.00]
    raw_rows: list[dict[str, object]] = []
    aggregate_rows: list[dict[str, object]] = []

    for awareness in awareness_levels:
        hidden_payoffs: list[float] = []
        hidden_rates: list[float] = []
        welfare_values: list[float] = []
        for rep in range(24):
            config = SimulationConfig(
                n_steps=280,
                initial_hidden_awareness=awareness,
                reveal_time=None,
                desire_bias=0.02,
                epistemic_bonus=0.10,
                horizon=8,
                horizon_jitter=4,
                temperature=0.16,
                seed=10_000 + rep + int(awareness * 1000),
            )
            result = simulate_epistemic_minority(config)
            hidden_payoff_mean, hidden_payoff_std = summarize_window(
                result["action_payoffs"][:, config.hidden_action], 200, 280
            )
            hidden_rate_mean, _ = summarize_window(result["hidden_choice_rate"], 200, 280)
            welfare_mean, _ = summarize_window(result["mean_payoffs"], 200, 280)
            hidden_payoffs.append(hidden_payoff_mean)
            hidden_rates.append(hidden_rate_mean)
            welfare_values.append(welfare_mean)
            raw_rows.append(
                {
                    "experiment": "awareness_sweep",
                    "awareness": awareness,
                    "replicate": rep,
                    "hidden_payoff_mean": hidden_payoff_mean,
                    "hidden_payoff_std": hidden_payoff_std,
                    "hidden_choice_rate_mean": hidden_rate_mean,
                    "welfare_mean": welfare_mean,
                }
            )

        aggregate_rows.append(
            {
                "awareness": awareness,
                "hidden_payoff_mean": mean(hidden_payoffs),
                "hidden_payoff_ci95": ci95(hidden_payoffs),
                "hidden_choice_rate_mean": mean(hidden_rates),
                "hidden_choice_rate_ci95": ci95(hidden_rates),
                "welfare_mean": mean(welfare_values),
                "welfare_ci95": ci95(welfare_values),
            }
        )

    write_csv(TABLE_DIR / "awareness_sweep_raw.csv", raw_rows)
    write_csv(TABLE_DIR / "awareness_sweep_summary.csv", aggregate_rows)

    xs = [float(row["awareness"]) for row in aggregate_rows]
    ys = [float(row["hidden_payoff_mean"]) for row in aggregate_rows]
    errors = [float(row["hidden_payoff_ci95"]) for row in aggregate_rows]
    slope = linear_slope(xs, ys)

    plt.figure(figsize=(6.2, 4.0))
    plt.errorbar(xs, ys, yerr=errors, marker="o", linewidth=1.8, capsize=3)
    plt.xlabel("Initial awareness of hidden action")
    plt.ylabel("Late-window payoff of hidden action")
    plt.title("Epistemic scarcity loses value as it becomes visible")
    plt.grid(alpha=0.25)
    plt.tight_layout()
    plt.savefig(FIG_DIR / "fig_awareness_payoff.pdf")
    plt.savefig(FIG_DIR / "fig_awareness_payoff.png", dpi=180)
    plt.close()

    return {
        "awareness_slope_hidden_payoff": slope,
        "lowest_awareness_payoff": ys[0],
        "full_awareness_payoff": ys[-1],
    }


def run_visibility_shock() -> dict[str, float]:
    reveal_time = 180
    aggregate_rows: list[dict[str, object]] = []
    time_rows: list[dict[str, object]] = []

    for desire in [0.0, 0.20, 0.45]:
        collapses: list[float] = []
        welfare_changes: list[float] = []
        hidden_rate_jumps: list[float] = []
        for rep in range(18):
            config = SimulationConfig(
                n_steps=360,
                initial_hidden_awareness=0.08,
                reveal_time=reveal_time,
                reveal_fraction=1.0,
                desire_bias=desire,
                epistemic_bonus=0.12,
                horizon=6,
                horizon_jitter=3,
                temperature=0.16,
                seed=20_000 + rep + int(desire * 1000),
            )
            result = simulate_epistemic_minority(config)
            pre_payoff, _ = summarize_window(result["action_payoffs"][:, config.hidden_action], 100, 170)
            post_payoff, _ = summarize_window(result["action_payoffs"][:, config.hidden_action], 240, 330)
            pre_welfare, _ = summarize_window(result["mean_payoffs"], 100, 170)
            post_welfare, _ = summarize_window(result["mean_payoffs"], 240, 330)
            pre_rate, _ = summarize_window(result["hidden_choice_rate"], 100, 170)
            post_rate, _ = summarize_window(result["hidden_choice_rate"], 240, 330)
            collapses.append(pre_payoff - post_payoff)
            welfare_changes.append(post_welfare - pre_welfare)
            hidden_rate_jumps.append(post_rate - pre_rate)
            aggregate_rows.append(
                {
                    "desire_bias": desire,
                    "replicate": rep,
                    "hidden_payoff_pre": pre_payoff,
                    "hidden_payoff_post": post_payoff,
                    "hidden_payoff_collapse": pre_payoff - post_payoff,
                    "hidden_choice_rate_pre": pre_rate,
                    "hidden_choice_rate_post": post_rate,
                    "hidden_choice_rate_jump": post_rate - pre_rate,
                    "welfare_pre": pre_welfare,
                    "welfare_post": post_welfare,
                    "welfare_change": post_welfare - pre_welfare,
                }
            )

            if desire == 0.45 and rep == 0:
                for t in range(config.n_steps):
                    time_rows.append(
                        {
                            "t": t,
                            "hidden_awareness": float(result["hidden_awareness"][t]),
                            "hidden_choice_rate": float(result["hidden_choice_rate"][t]),
                            "hidden_payoff": float(result["action_payoffs"][t, config.hidden_action]),
                            "mean_payoff": float(result["mean_payoffs"][t]),
                        }
                    )

    write_csv(TABLE_DIR / "visibility_shock_raw.csv", aggregate_rows)
    write_csv(TABLE_DIR / "visibility_shock_timeseries.csv", time_rows)

    by_desire: list[dict[str, object]] = []
    for desire in [0.0, 0.20, 0.45]:
        rows = [row for row in aggregate_rows if row["desire_bias"] == desire]
        by_desire.append(
            {
                "desire_bias": desire,
                "hidden_payoff_collapse_mean": mean(float(row["hidden_payoff_collapse"]) for row in rows),
                "hidden_payoff_collapse_ci95": ci95([float(row["hidden_payoff_collapse"]) for row in rows]),
                "hidden_choice_rate_jump_mean": mean(float(row["hidden_choice_rate_jump"]) for row in rows),
                "welfare_change_mean": mean(float(row["welfare_change"]) for row in rows),
            }
        )
    write_csv(TABLE_DIR / "visibility_shock_summary.csv", by_desire)

    ts_t = np.array([float(row["t"]) for row in time_rows])
    hidden_rate = np.array([float(row["hidden_choice_rate"]) for row in time_rows])
    hidden_payoff = np.array([float(row["hidden_payoff"]) for row in time_rows])
    hidden_awareness = np.array([float(row["hidden_awareness"]) for row in time_rows])

    fig, axes = plt.subplots(2, 1, figsize=(6.3, 5.2), sharex=True)
    axes[0].plot(ts_t, hidden_rate, label="choice rate", color="#1f77b4")
    axes[0].plot(ts_t, hidden_awareness, label="awareness", color="#555555", linestyle="--")
    axes[0].axvline(reveal_time, color="#b22222", linewidth=1.2)
    axes[0].set_ylabel("Hidden action share")
    axes[0].legend(frameon=False, loc="upper left")
    axes[0].grid(alpha=0.2)
    axes[1].plot(ts_t, hidden_payoff, color="#2ca02c")
    axes[1].axvline(reveal_time, color="#b22222", linewidth=1.2)
    axes[1].set_xlabel("Round")
    axes[1].set_ylabel("Hidden action payoff")
    axes[1].grid(alpha=0.2)
    fig.suptitle("Public visibility turns scarce payoff into crowding")
    fig.tight_layout()
    fig.savefig(FIG_DIR / "fig_visibility_shock.pdf")
    fig.savefig(FIG_DIR / "fig_visibility_shock.png", dpi=180)
    plt.close(fig)

    strong_rows = [row for row in aggregate_rows if row["desire_bias"] == 0.45]
    return {
        "visibility_strong_collapse": mean(float(row["hidden_payoff_collapse"]) for row in strong_rows),
        "visibility_strong_choice_jump": mean(float(row["hidden_choice_rate_jump"]) for row in strong_rows),
    }


def run_horizon_desire_grid() -> dict[str, float]:
    horizons = [1, 3, 8, 20]
    desires = [0.0, 0.12, 0.28, 0.45]
    rows: list[dict[str, object]] = []
    aggregate: list[dict[str, object]] = []

    for horizon in horizons:
        for desire in desires:
            volatility: list[float] = []
            welfare: list[float] = []
            prediction_error: list[float] = []
            for rep in range(14):
                config = SimulationConfig(
                    n_steps=320,
                    initial_hidden_awareness=1.0,
                    reveal_time=None,
                    desire_bias=desire,
                    epistemic_bonus=0.0,
                    horizon=horizon,
                    horizon_jitter=0,
                    temperature=0.14,
                    seed=30_000 + 100 * horizon + int(desire * 1000) + rep,
                )
                result = simulate_epistemic_minority(config)
                rate = result["hidden_choice_rate"][180:320]
                mean_payoff = result["mean_payoffs"][180:320]
                error = result["prediction_error"][180:320]
                volatility.append(float(rate.std(ddof=0)))
                welfare.append(float(mean_payoff.mean()))
                prediction_error.append(float(error.mean() / config.n_agents))
                rows.append(
                    {
                        "horizon": horizon,
                        "desire_bias": desire,
                        "replicate": rep,
                        "hidden_rate_volatility": volatility[-1],
                        "welfare_mean": welfare[-1],
                        "normalized_prediction_error": prediction_error[-1],
                    }
                )
            aggregate.append(
                {
                    "horizon": horizon,
                    "desire_bias": desire,
                    "hidden_rate_volatility_mean": mean(volatility),
                    "welfare_mean": mean(welfare),
                    "normalized_prediction_error_mean": mean(prediction_error),
                }
            )

    write_csv(TABLE_DIR / "horizon_desire_grid_raw.csv", rows)
    write_csv(TABLE_DIR / "horizon_desire_grid_summary.csv", aggregate)

    matrix = np.zeros((len(desires), len(horizons)))
    for row in aggregate:
        i = desires.index(float(row["desire_bias"]))
        j = horizons.index(int(row["horizon"]))
        matrix[i, j] = float(row["hidden_rate_volatility_mean"])

    fig, ax = plt.subplots(figsize=(6.2, 4.2))
    im = ax.imshow(matrix, origin="lower", cmap="viridis", aspect="auto")
    ax.set_xticks(range(len(horizons)), labels=[str(h) for h in horizons])
    ax.set_yticks(range(len(desires)), labels=[str(d) for d in desires])
    ax.set_xlabel("Observation horizon")
    ax.set_ylabel("Desire bias")
    ax.set_title("Desire and short horizons amplify crowd oscillation")
    cbar = fig.colorbar(im, ax=ax)
    cbar.set_label("Hidden-action volatility")
    fig.tight_layout()
    fig.savefig(FIG_DIR / "fig_horizon_desire_heatmap.pdf")
    fig.savefig(FIG_DIR / "fig_horizon_desire_heatmap.png", dpi=180)
    plt.close(fig)

    return {
        "max_horizon_desire_volatility": float(matrix.max()),
        "min_horizon_desire_volatility": float(matrix.min()),
    }


def run_braess_table() -> dict[str, float]:
    result = braess_equilibrium_summary()
    rows = [
        {
            "condition": "restricted_information",
            "mean_equilibrium_cost": result.restricted_cost,
            "top_route_flow": result.restricted_flows[0],
            "bottom_route_flow": result.restricted_flows[1],
            "zigzag_route_flow": 0.0,
        },
        {
            "condition": "full_information",
            "mean_equilibrium_cost": result.full_information_cost,
            "top_route_flow": result.full_information_flows[0],
            "bottom_route_flow": result.full_information_flows[1],
            "zigzag_route_flow": result.full_information_flows[2],
        },
    ]
    write_csv(TABLE_DIR / "braess_information_summary.csv", rows)

    plt.figure(figsize=(5.1, 3.8))
    plt.bar(["Restricted routes", "Full route set"], [result.restricted_cost, result.full_information_cost], color=["#4c78a8", "#f58518"])
    plt.ylabel("Wardrop equilibrium cost")
    plt.title("More route visibility can raise equilibrium cost")
    plt.ylim(0.0, 2.25)
    plt.tight_layout()
    plt.savefig(FIG_DIR / "fig_braess_cost.pdf")
    plt.savefig(FIG_DIR / "fig_braess_cost.png", dpi=180)
    plt.close()

    return {
        "braess_restricted_cost": result.restricted_cost,
        "braess_full_information_cost": result.full_information_cost,
        "braess_cost_increase": result.cost_increase,
    }


def run_algorithmic_transfer() -> dict[str, float]:
    """Materialize legacy algorithmic machinery in game-theoretic language."""

    instance = reduction_from_k_clique(
        6,
        [
            (0, 1),
            (0, 2),
            (1, 2),
            (2, 3),
            (3, 4),
            (2, 4),
            (3, 5),
            (4, 5),
        ],
        3,
    )
    witness = instance.witness()
    hardness = coalition_hardness_witness(instance)
    oracle_bound = oracle_identification_lower_bound(501)
    fano_bound = fano_min_observations(8, 0.1, 0.22)

    adjacency = np.ones((6, 6), dtype=bool)
    np.fill_diagonal(adjacency, False)
    treewidth_before = min_fill_treewidth_upper_bound(adjacency)
    kernel = kernelize_to_treewidth(adjacency, budget=3, target_treewidth=2)
    dp_work = bounded_treewidth_dp_work(kernel.kernel_nodes, kernel.treewidth_upper_bound, budget=3, alphabet=3)

    policy_cost = expected_policy_surprise(
        predicted_outcome=[0.62, 0.28, 0.10],
        preferred_outcome=[0.20, 0.30, 0.50],
        ambiguity=[0.10, 0.18, 0.30],
    )
    complexity = bounded_treewidth_policy_complexity(
        horizon=8,
        action_count=3,
        hidden_state_count=5,
        observation_count=4,
        budget=2,
        treewidth=2,
    )
    policy_measures = policy_resilience_measures(
        [policy_cost["policy_surprise"], 0.95, 1.35],
        [0.71, 0.76, 0.63],
        complexity,
    )

    checks = make_regular_consistency_check(18, 36, column_weight=3)
    truth = np.zeros(36, dtype=np.uint8)
    llr = noisy_binary_signal_llr(truth, signal_quality_db=4.0, seed=404)
    repair = belief_propagation_repair(checks, llr, max_iter=25, truth=truth)

    dynamic_rows = reduced_visibility_sweep([0, 8, 16, 24, 32, 40, 48], trajectories=32, steps=120)
    critical_budget = reduced_critical_visibility_budget(dynamic_rows, fraction=0.5)

    transfer_rows = [
        {
            "quantity": "oracle_identification_lower_bound_501",
            "value": oracle_bound,
            "note": "binary questions required to identify one strategic state among 501",
        },
        {
            "quantity": "fano_min_observations_8_classes",
            "value": fano_bound,
            "note": "observations required at 0.22 nats per observation and target error 0.1",
        },
        {
            "quantity": "coalition_witness",
            "value": "-".join(str(x) for x in witness) if witness else "none",
            "note": hardness["target_problem"],
        },
        {
            "quantity": "treewidth_before",
            "value": treewidth_before,
            "note": "min-fill upper bound before bounded mechanism deletion",
        },
        {
            "quantity": "treewidth_after",
            "value": kernel.treewidth_upper_bound,
            "note": f"removed {kernel.removed_vertices}",
        },
        {
            "quantity": "bounded_treewidth_dp_work",
            "value": dp_work,
            "note": "budgeted mechanism dynamic-programming work proxy",
        },
        {
            "quantity": "policy_surprise",
            "value": policy_cost["policy_surprise"],
            "note": "risk plus ambiguity for a finite policy",
        },
        {
            "quantity": "policy_expected_success",
            "value": policy_measures["policy_expected_success"],
            "note": "Boltzmann-weighted policy success",
        },
        {
            "quantity": "belief_repair_inconsistency",
            "value": repair.inconsistency_weight,
            "note": "remaining consistency-check violations after message passing",
        },
        {
            "quantity": "critical_visibility_budget",
            "value": "" if critical_budget is None else critical_budget,
            "note": "first reduced-dynamics budget below half baseline coordination capacity",
        },
    ]
    write_csv(TABLE_DIR / "algorithmic_transfer_summary.csv", transfer_rows)
    write_csv(TABLE_DIR / "reduced_visibility_sweep.csv", dynamic_rows)

    budgets = [float(row["visibility_budget"]) for row in dynamic_rows]
    capacity = [float(row["coordination_capacity_nats"]) for row in dynamic_rows]
    delay = [float(row["delay_pressure_mean"]) for row in dynamic_rows]
    fig, ax1 = plt.subplots(figsize=(6.2, 4.0))
    ax1.plot(budgets, capacity, marker="o", color="#4c78a8", label="coordination capacity")
    ax1.set_xlabel("Visibility budget")
    ax1.set_ylabel("Capacity proxy (nats)", color="#4c78a8")
    ax1.tick_params(axis="y", labelcolor="#4c78a8")
    ax2 = ax1.twinx()
    ax2.plot(budgets, delay, marker="s", color="#e45756", label="delay pressure")
    ax2.set_ylabel("Delay pressure", color="#e45756")
    ax2.tick_params(axis="y", labelcolor="#e45756")
    ax1.grid(alpha=0.2)
    fig.suptitle("Reduced strategic dynamics under visibility pressure")
    fig.tight_layout()
    fig.savefig(FIG_DIR / "fig_reduced_visibility_dynamics.pdf")
    fig.savefig(FIG_DIR / "fig_reduced_visibility_dynamics.png", dpi=180)
    plt.close(fig)

    return {
        "oracle_bound_501": float(oracle_bound),
        "fano_observation_bound": float(fano_bound),
        "treewidth_before": float(treewidth_before),
        "treewidth_after": float(kernel.treewidth_upper_bound),
        "policy_surprise": float(policy_cost["policy_surprise"]),
        "policy_expected_success": float(policy_measures["policy_expected_success"]),
        "belief_repair_inconsistency": float(repair.inconsistency_weight),
        "critical_visibility_budget": float("nan") if critical_budget is None else float(critical_budget),
    }


def run_robustness_phase_diagram() -> dict[str, float]:
    """Sensitivity over temperature, congestion curvature, and learning rule."""

    temperatures = [0.08, 0.16, 0.32, 0.64]
    powers = [0.75, 1.0, 1.5, 2.0]
    rules = ["softmax", "epsilon_greedy"]
    raw_rows: list[dict[str, object]] = []
    summary_rows: list[dict[str, object]] = []

    for rule in rules:
        for temperature in temperatures:
            for power in powers:
                collapses: list[float] = []
                welfare_changes: list[float] = []
                for rep in range(8):
                    config = SimulationConfig(
                        n_steps=280,
                        initial_hidden_awareness=0.08,
                        reveal_time=140,
                        reveal_fraction=1.0,
                        desire_bias=0.0,
                        desire_mode="none",
                        epistemic_bonus=0.12,
                        horizon=6,
                        horizon_jitter=3,
                        temperature=temperature,
                        congestion_power=power,
                        choice_rule=rule,
                        epsilon=0.08,
                        seed=50_000 + rep + int(temperature * 1000) + int(power * 100) + (0 if rule == "softmax" else 10_000),
                    )
                    result = simulate_epistemic_minority(config)
                    pre_payoff, _ = summarize_window(result["action_payoffs"][:, config.hidden_action], 80, 130)
                    post_payoff, _ = summarize_window(result["action_payoffs"][:, config.hidden_action], 210, 270)
                    pre_welfare, _ = summarize_window(result["mean_payoffs"], 80, 130)
                    post_welfare, _ = summarize_window(result["mean_payoffs"], 210, 270)
                    collapse = pre_payoff - post_payoff
                    welfare_change = post_welfare - pre_welfare
                    collapses.append(collapse)
                    welfare_changes.append(welfare_change)
                    raw_rows.append(
                        {
                            "choice_rule": rule,
                            "temperature": temperature,
                            "congestion_power": power,
                            "replicate": rep,
                            "hidden_payoff_collapse": collapse,
                            "welfare_change": welfare_change,
                        }
                    )
                summary_rows.append(
                    {
                        "choice_rule": rule,
                        "temperature": temperature,
                        "congestion_power": power,
                        "hidden_payoff_collapse_mean": mean(collapses),
                        "hidden_payoff_collapse_ci95": ci95(collapses),
                        "welfare_change_mean": mean(welfare_changes),
                        "positive_collapse_fraction": mean([float(value > 0) for value in collapses]),
                    }
                )

    write_csv(TABLE_DIR / "robustness_phase_raw.csv", raw_rows)
    write_csv(TABLE_DIR / "robustness_phase_summary.csv", summary_rows)

    matrix = np.zeros((len(powers), len(temperatures)))
    for row in summary_rows:
        if row["choice_rule"] != "softmax":
            continue
        i = powers.index(float(row["congestion_power"]))
        j = temperatures.index(float(row["temperature"]))
        matrix[i, j] = float(row["hidden_payoff_collapse_mean"])

    fig, ax = plt.subplots(figsize=(6.2, 4.2))
    im = ax.imshow(matrix, origin="lower", cmap="magma", aspect="auto")
    ax.set_xticks(range(len(temperatures)), labels=[str(t) for t in temperatures])
    ax.set_yticks(range(len(powers)), labels=[str(p) for p in powers])
    ax.set_xlabel("Temperature")
    ax.set_ylabel("Congestion power")
    ax.set_title("Visibility payoff collapse across broad parameters")
    cbar = fig.colorbar(im, ax=ax)
    cbar.set_label("Post-revelation payoff collapse")
    fig.tight_layout()
    fig.savefig(FIG_DIR / "fig_robustness_phase.pdf")
    fig.savefig(FIG_DIR / "fig_robustness_phase.png", dpi=180)
    plt.close(fig)

    all_collapses = [float(row["hidden_payoff_collapse"]) for row in raw_rows]
    return {
        "robustness_positive_collapse_fraction": mean([float(value > 0) for value in all_collapses]),
        "robustness_min_collapse": min(all_collapses),
        "robustness_max_collapse": max(all_collapses),
    }


def run_disclosure_and_attention_modes() -> dict[str, float]:
    """Compare private, correlated, public, and attention-mediated disclosure."""

    mode_specs = [
        ("no_revelation", None, 0.0, "none", 0.0, 0.0),
        ("private_partial", 150, 0.30, "none", 0.0, 0.0),
        ("correlated_partial", 150, 0.65, "none", 0.0, 0.0),
        ("public_common", 150, 1.00, "none", 0.0, 0.0),
        ("desire_as_attention", None, 0.0, "attention", 0.45, 0.002),
        ("desire_as_utility", 150, 1.00, "utility", 0.45, 0.0),
    ]
    raw_rows: list[dict[str, object]] = []
    summary_rows: list[dict[str, object]] = []

    for mode, reveal_time, reveal_fraction, desire_mode, desire_bias, attention_rate in mode_specs:
        collapses: list[float] = []
        choice_jumps: list[float] = []
        welfare_changes: list[float] = []
        awareness_jumps: list[float] = []
        for rep in range(14):
            config = SimulationConfig(
                n_steps=340,
                initial_hidden_awareness=0.08,
                reveal_time=reveal_time,
                reveal_fraction=reveal_fraction,
                desire_bias=desire_bias,
                desire_mode=desire_mode,
                attention_discovery_rate=attention_rate,
                epistemic_bonus=0.12,
                horizon=6,
                horizon_jitter=3,
                temperature=0.16,
                congestion_power=1.0,
                seed=60_000 + rep + 997 * mode_specs.index((mode, reveal_time, reveal_fraction, desire_mode, desire_bias, attention_rate)),
            )
            result = simulate_epistemic_minority(config)
            pre_payoff, _ = summarize_window(result["action_payoffs"][:, config.hidden_action], 90, 140)
            post_payoff, _ = summarize_window(result["action_payoffs"][:, config.hidden_action], 240, 330)
            pre_rate, _ = summarize_window(result["hidden_choice_rate"], 90, 140)
            post_rate, _ = summarize_window(result["hidden_choice_rate"], 240, 330)
            pre_welfare, _ = summarize_window(result["mean_payoffs"], 90, 140)
            post_welfare, _ = summarize_window(result["mean_payoffs"], 240, 330)
            pre_awareness, _ = summarize_window(result["hidden_awareness"], 90, 140)
            post_awareness, _ = summarize_window(result["hidden_awareness"], 240, 330)
            collapse = pre_payoff - post_payoff
            choice_jump = post_rate - pre_rate
            welfare_change = post_welfare - pre_welfare
            awareness_jump = post_awareness - pre_awareness
            collapses.append(collapse)
            choice_jumps.append(choice_jump)
            welfare_changes.append(welfare_change)
            awareness_jumps.append(awareness_jump)
            raw_rows.append(
                {
                    "disclosure_mode": mode,
                    "replicate": rep,
                    "hidden_payoff_collapse": collapse,
                    "hidden_choice_rate_jump": choice_jump,
                    "welfare_change": welfare_change,
                    "awareness_jump": awareness_jump,
                }
            )
        summary_rows.append(
            {
                "disclosure_mode": mode,
                "hidden_payoff_collapse_mean": mean(collapses),
                "hidden_choice_rate_jump_mean": mean(choice_jumps),
                "welfare_change_mean": mean(welfare_changes),
                "awareness_jump_mean": mean(awareness_jumps),
            }
        )

    write_csv(TABLE_DIR / "disclosure_modes_raw.csv", raw_rows)
    write_csv(TABLE_DIR / "disclosure_modes_summary.csv", summary_rows)

    labels = [str(row["disclosure_mode"]) for row in summary_rows]
    collapses = [float(row["hidden_payoff_collapse_mean"]) for row in summary_rows]
    choice_jumps = [float(row["hidden_choice_rate_jump_mean"]) for row in summary_rows]
    fig, axes = plt.subplots(2, 1, figsize=(7.0, 5.4), sharex=True)
    axes[0].bar(labels, collapses, color="#b279a2")
    axes[0].set_ylabel("Payoff collapse")
    axes[0].grid(axis="y", alpha=0.2)
    axes[1].bar(labels, choice_jumps, color="#59a14f")
    axes[1].set_ylabel("Choice-rate jump")
    axes[1].tick_params(axis="x", rotation=25)
    axes[1].grid(axis="y", alpha=0.2)
    fig.suptitle("Private, public, and attention-mediated disclosure differ")
    fig.tight_layout()
    fig.savefig(FIG_DIR / "fig_disclosure_modes.pdf")
    fig.savefig(FIG_DIR / "fig_disclosure_modes.png", dpi=180)
    plt.close(fig)

    public_row = next(row for row in summary_rows if row["disclosure_mode"] == "public_common")
    attention_row = next(row for row in summary_rows if row["disclosure_mode"] == "desire_as_attention")
    utility_row = next(row for row in summary_rows if row["disclosure_mode"] == "desire_as_utility")
    return {
        "public_disclosure_collapse": float(public_row["hidden_payoff_collapse_mean"]),
        "attention_desire_choice_jump": float(attention_row["hidden_choice_rate_jump_mean"]),
        "utility_desire_choice_jump": float(utility_row["hidden_choice_rate_jump_mean"]),
    }


def run_counterfactual_baselines() -> dict[str, float]:
    """Compare EHMG visibility shocks with non-epistemic baselines."""

    scenarios = [
        ("ehmg_public_revelation", 0.08, 120, 1.00, 0.12, "none", 0.0, (1.0, 1.0, 1.18)),
        ("ordinary_congestion_full_awareness", 1.00, None, 0.00, 0.00, "none", 0.0, (1.0, 1.0, 1.18)),
        ("minority_no_epistemic_scarcity", 1.00, None, 0.00, 0.00, "none", 0.0, (1.0, 1.0, 1.0)),
        ("private_partial_revelation", 0.08, 120, 0.30, 0.12, "none", 0.0, (1.0, 1.0, 1.18)),
        ("public_revelation_no_scarcity_bonus", 0.08, 120, 1.00, 0.00, "none", 0.0, (1.0, 1.0, 1.18)),
    ]
    raw_rows: list[dict[str, object]] = []
    summary_rows: list[dict[str, object]] = []

    for scenario, initial_awareness, reveal_time, reveal_fraction, epistemic_bonus, desire_mode, desire_bias, base_values in scenarios:
        collapses: list[float] = []
        welfare_changes: list[float] = []
        jumps: list[float] = []
        for rep in range(16):
            config = SimulationConfig(
                n_steps=260,
                initial_hidden_awareness=initial_awareness,
                reveal_time=reveal_time,
                reveal_fraction=reveal_fraction,
                desire_mode=desire_mode,
                desire_bias=desire_bias,
                epistemic_bonus=epistemic_bonus,
                base_values=base_values,
                horizon=6,
                horizon_jitter=3,
                temperature=0.16,
                seed=70_000 + rep + 1543 * scenarios.index((scenario, initial_awareness, reveal_time, reveal_fraction, epistemic_bonus, desire_mode, desire_bias, base_values)),
            )
            result = simulate_epistemic_minority(config)
            pre_payoff, _ = summarize_window(result["action_payoffs"][:, config.hidden_action], 70, 115)
            post_payoff, _ = summarize_window(result["action_payoffs"][:, config.hidden_action], 175, 250)
            pre_welfare, _ = summarize_window(result["mean_payoffs"], 70, 115)
            post_welfare, _ = summarize_window(result["mean_payoffs"], 175, 250)
            pre_rate, _ = summarize_window(result["hidden_choice_rate"], 70, 115)
            post_rate, _ = summarize_window(result["hidden_choice_rate"], 175, 250)
            collapse = pre_payoff - post_payoff
            welfare_change = post_welfare - pre_welfare
            jump = post_rate - pre_rate
            collapses.append(collapse)
            welfare_changes.append(welfare_change)
            jumps.append(jump)
            raw_rows.append(
                {
                    "scenario": scenario,
                    "replicate": rep,
                    "hidden_payoff_collapse": collapse,
                    "welfare_change": welfare_change,
                    "hidden_choice_rate_jump": jump,
                }
            )
        summary_rows.append(
            {
                "scenario": scenario,
                "hidden_payoff_collapse_mean": mean(collapses),
                "hidden_payoff_collapse_ci95": ci95(collapses),
                "welfare_change_mean": mean(welfare_changes),
                "hidden_choice_rate_jump_mean": mean(jumps),
            }
        )

    write_csv(TABLE_DIR / "counterfactual_baselines_raw.csv", raw_rows)
    write_csv(TABLE_DIR / "counterfactual_baselines_summary.csv", summary_rows)

    labels = [str(row["scenario"]).replace("_", "\n") for row in summary_rows]
    collapses = [float(row["hidden_payoff_collapse_mean"]) for row in summary_rows]
    fig, ax = plt.subplots(figsize=(7.2, 4.4))
    ax.bar(labels, collapses, color=["#4c78a8", "#bab0ac", "#9d755d", "#59a14f", "#f28e2b"])
    ax.axhline(0.0, color="#333333", linewidth=0.8)
    ax.set_ylabel("Hidden-action payoff collapse")
    ax.set_title("Counterfactual baselines isolate epistemic scarcity")
    ax.tick_params(axis="x", labelsize=8)
    ax.grid(axis="y", alpha=0.2)
    fig.tight_layout()
    fig.savefig(FIG_DIR / "fig_counterfactual_baselines.pdf")
    fig.savefig(FIG_DIR / "fig_counterfactual_baselines.png", dpi=180)
    plt.close(fig)

    ehmg = next(row for row in summary_rows if row["scenario"] == "ehmg_public_revelation")
    ordinary = next(row for row in summary_rows if row["scenario"] == "ordinary_congestion_full_awareness")
    no_bonus = next(row for row in summary_rows if row["scenario"] == "public_revelation_no_scarcity_bonus")
    return {
        "counterfactual_ehmg_collapse": float(ehmg["hidden_payoff_collapse_mean"]),
        "counterfactual_ordinary_collapse": float(ordinary["hidden_payoff_collapse_mean"]),
        "counterfactual_no_bonus_collapse": float(no_bonus["hidden_payoff_collapse_mean"]),
        "counterfactual_epistemic_gap": float(ehmg["hidden_payoff_collapse_mean"]) - float(ordinary["hidden_payoff_collapse_mean"]),
    }


def run_disclosure_optimization_experiment() -> dict[str, float]:
    """Solve exact and greedy budgeted disclosure tasks on a small EHMG instance."""

    n_agents = 90
    config = SimulationConfig(
        n_agents=n_agents,
        n_steps=10,
        n_actions=3,
        base_values=(1.0, 1.0, 1.18),
        initial_hidden_awareness=0.10,
        desire_mode="none",
        epistemic_bonus=0.12,
        horizon=6,
        temperature=0.18,
        seed=80_000,
    )
    initially_aware = range(9)
    awareness = make_initial_awareness(n_agents, config.n_actions, config.hidden_action, initially_aware)
    groups = [
        DisclosureGroup("platform_A", tuple(range(9, 24))),
        DisclosureGroup("platform_B", tuple(range(21, 38))),
        DisclosureGroup("platform_C", tuple(range(36, 52))),
        DisclosureGroup("platform_D", tuple(range(50, 66))),
        DisclosureGroup("platform_E", tuple(range(64, 78))),
        DisclosureGroup("platform_F", tuple(range(76, 90))),
    ]
    baseline = mean_field_logit_outcome(awareness, config)
    full_public = evaluate_disclosure(awareness, groups, range(len(groups)), config)
    welfare_floor = baseline.welfare - 0.035
    exact = exact_welfare_safe_disclosure(awareness, groups, budget=3, min_welfare=welfare_floor, config=config)
    greedy = greedy_welfare_safe_disclosure(awareness, groups, budget=3, min_welfare=welfare_floor, config=config)
    harmful = exact_minimum_harmful_revelation(awareness, groups, loss_threshold=0.18, config=config)

    rows = [
        {
            "policy": "baseline",
            "selected_groups": "",
            "revealed_agents": int(awareness[:, config.hidden_action].sum()),
            "welfare": baseline.welfare,
            "welfare_loss": 0.0,
            "target_payoff_loss": 0.0,
            "hidden_action_share": float(baseline.action_share[config.hidden_action]),
            "feasible": True,
        },
        {
            "policy": "full_public",
            "selected_groups": ",".join(full_public.selected_groups),
            "revealed_agents": full_public.revealed_agents,
            "welfare": full_public.welfare,
            "welfare_loss": full_public.welfare_loss,
            "target_payoff_loss": full_public.target_payoff_loss,
            "hidden_action_share": float(full_public.action_share[config.hidden_action]),
            "feasible": full_public.feasible,
        },
        {
            "policy": "exact_budgeted_safe",
            "selected_groups": ",".join(exact.selected_groups),
            "revealed_agents": exact.revealed_agents,
            "welfare": exact.welfare,
            "welfare_loss": exact.welfare_loss,
            "target_payoff_loss": exact.target_payoff_loss,
            "hidden_action_share": float(exact.action_share[config.hidden_action]),
            "feasible": exact.feasible,
        },
        {
            "policy": "greedy_budgeted_safe",
            "selected_groups": ",".join(greedy.selected_groups),
            "revealed_agents": greedy.revealed_agents,
            "welfare": greedy.welfare,
            "welfare_loss": greedy.welfare_loss,
            "target_payoff_loss": greedy.target_payoff_loss,
            "hidden_action_share": float(greedy.action_share[config.hidden_action]),
            "feasible": greedy.feasible,
        },
    ]
    if harmful is not None:
        rows.append(
            {
                "policy": "minimum_harmful_revelation",
                "selected_groups": ",".join(harmful.selected_groups),
                "revealed_agents": harmful.revealed_agents,
                "welfare": harmful.welfare,
                "welfare_loss": harmful.welfare_loss,
                "target_payoff_loss": harmful.target_payoff_loss,
                "hidden_action_share": float(harmful.action_share[config.hidden_action]),
                "feasible": harmful.feasible,
            }
        )
    write_csv(TABLE_DIR / "disclosure_optimization_summary.csv", rows)

    fig, axes = plt.subplots(1, 2, figsize=(7.6, 3.8))
    policy_labels = [str(row["policy"]).replace("_", "\n") for row in rows]
    axes[0].bar(policy_labels, [float(row["revealed_agents"]) for row in rows], color="#4c78a8")
    axes[0].set_ylabel("Newly revealed agents")
    axes[0].tick_params(axis="x", labelsize=8, rotation=20)
    axes[0].grid(axis="y", alpha=0.2)
    axes[1].bar(policy_labels, [float(row["target_payoff_loss"]) for row in rows], color="#e45756")
    axes[1].axhline(0.18, color="#333333", linestyle="--", linewidth=0.9)
    axes[1].set_ylabel("Target payoff price")
    axes[1].tick_params(axis="x", labelsize=8, rotation=20)
    axes[1].grid(axis="y", alpha=0.2)
    fig.suptitle("Budgeted welfare-safe disclosure versus harmful revelation")
    fig.tight_layout()
    fig.savefig(FIG_DIR / "fig_disclosure_optimization.pdf")
    fig.savefig(FIG_DIR / "fig_disclosure_optimization.png", dpi=180)
    plt.close(fig)

    harmful_group_count = float("nan") if harmful is None else float(len(harmful.selected_indices))
    harmful_loss = float("nan") if harmful is None else float(harmful.target_payoff_loss)
    return {
        "disclosure_exact_revealed": float(exact.revealed_agents),
        "disclosure_greedy_revealed": float(greedy.revealed_agents),
        "disclosure_greedy_gap": float(exact.revealed_agents - greedy.revealed_agents),
        "disclosure_public_price": float(full_public.target_payoff_loss),
        "disclosure_min_harmful_groups": harmful_group_count,
        "disclosure_min_harmful_loss": harmful_loss,
    }


def run_cv_trajectory_imaging() -> dict[str, float]:
    """Encode a strategic trace as auditable images."""

    with (TABLE_DIR / "visibility_shock_timeseries.csv").open() as handle:
        rows = list(csv.DictReader(handle))
    hidden_rate = np.array([float(row["hidden_choice_rate"]) for row in rows], dtype=float)
    hidden_payoff = np.array([float(row["hidden_payoff"]) for row in rows], dtype=float)

    size = 112
    trace_image = line_plot_image(hidden_rate, size=size)
    gaf_image = gramian_angular_field(hidden_rate, size=size, method="summation")
    recurrence_image = recurrence_plot(hidden_rate, size=size, quantile=0.15)
    payoff_gaf_image = gramian_angular_field(hidden_payoff, size=size, method="difference")

    encoder = StrategySpectralEncoder(len(hidden_rate), size=size, modes=1024, seed=2606)
    spectral_image, _, _ = encoder.gray(hidden_rate, beta=2.0)
    reconstruction = encoder.reconstruction(hidden_rate, beta=2.0, quantize=True)
    scrambled_image = phase_scramble_image(spectral_image, fraction=1.0, seed=440)

    base_profile = radial_power_profile(spectral_image)
    scrambled_profile = radial_power_profile(scrambled_image)
    power_rel_error = float(np.linalg.norm(base_profile - scrambled_profile) / (np.linalg.norm(base_profile) + 1e-12))
    spectral_structure = local_structure_score(spectral_image)
    scrambled_structure = local_structure_score(scrambled_image)
    phase_structure_delta = float(abs(spectral_structure - scrambled_structure))
    phase_pixel_delta = float(np.mean(np.abs(spectral_image - scrambled_image)))

    encoding_rows = []
    for name, image in [
        ("line_trace", trace_image),
        ("gramian_hidden_rate", gaf_image),
        ("recurrence_hidden_rate", recurrence_image),
        ("gramian_hidden_payoff", payoff_gaf_image),
        ("spectral_carrier_hidden_rate", spectral_image),
        ("phase_scrambled_spectral_carrier", scrambled_image),
    ]:
        encoding_rows.append(
            {
                "encoding": name,
                "size": size,
                "mean_intensity": float(np.mean(image)),
                "std_intensity": float(np.std(image)),
                "local_structure_score": local_structure_score(image),
            }
        )

    diagnostic_rows = [
        {
            "quantity": "spectral_reconstruction_psnr_db",
            "value": reconstruction.psnr_db,
            "note": "8-bit spectral carrier reconstruction of the z-scored hidden-rate trace",
        },
        {
            "quantity": "phase_structure_delta",
            "value": phase_structure_delta,
            "note": "absolute local-structure score difference after full phase scrambling",
        },
        {
            "quantity": "phase_pixel_delta",
            "value": phase_pixel_delta,
            "note": "mean absolute pixel change induced by phase scrambling",
        },
        {
            "quantity": "radial_power_relative_error",
            "value": power_rel_error,
            "note": "normalized radial power-profile difference after phase scrambling",
        },
    ]
    write_csv(TABLE_DIR / "cv_encoding_summary.csv", encoding_rows)
    write_csv(TABLE_DIR / "cv_phase_diagnostics.csv", diagnostic_rows)

    fig, axes = plt.subplots(2, 3, figsize=(8.4, 5.6))
    panels = [
        ("Trace image", trace_image),
        ("Gramian field", gaf_image),
        ("Recurrence plot", recurrence_image),
        ("Payoff angular field", payoff_gaf_image),
        ("Spectral carrier", spectral_image),
        ("Phase-scrambled carrier", scrambled_image),
    ]
    for ax, (title, image) in zip(axes.flat, panels):
        ax.imshow(image, cmap="cividis", vmin=0.0, vmax=1.0, interpolation="nearest")
        ax.set_title(title, fontsize=9)
        ax.set_xticks([])
        ax.set_yticks([])
    fig.suptitle("Trace encodings of a strategic visibility trace")
    fig.tight_layout()
    fig.savefig(FIG_DIR / "fig_trace_action_encodings.pdf")
    fig.savefig(FIG_DIR / "fig_trace_action_encodings.png", dpi=180)
    plt.close(fig)

    return {
        "cv_encoding_count": 6.0,
        "cv_spectral_psnr_db": float(reconstruction.psnr_db),
        "cv_phase_structure_delta": phase_structure_delta,
        "cv_power_profile_rel_error": power_rel_error,
    }


def run_cv_detection_benchmark() -> dict[str, float]:
    """Classify strategic regimes from held-out traces with raw and image baselines."""

    regimes = [
        ("ordinary_congestion", 1.00, 0.0, 0.00, "none", 0.0, 0.0),
        ("epistemic_scarcity", 0.08, 0.0, 0.12, "none", 0.0, 0.0),
        ("public_revelation", 0.08, 1.0, 0.12, "none", 0.0, 0.0),
        ("attention_discovery", 0.08, 0.0, 0.12, "attention", 0.45, 0.003),
    ]
    traces: list[np.ndarray] = []
    labels: list[str] = []
    train_mask: list[bool] = []
    dataset_rows: list[dict[str, object]] = []
    per_regime = 28
    train_per_regime = 18
    seed_pool = np.random.default_rng(89_001).permutation(
        np.arange(90_000, 90_000 + len(regimes) * per_regime * 37, 37)
    )

    for regime_idx, (label, initial_awareness, reveal_fraction, epistemic_bonus, desire_mode, desire_bias, attention_rate) in enumerate(regimes):
        for rep in range(per_regime):
            seed = int(seed_pool[regime_idx * per_regime + rep])
            scheduled_reveal_time = int(85 + (rep * 7) % 35)
            config = SimulationConfig(
                n_steps=220,
                initial_hidden_awareness=initial_awareness,
                reveal_time=scheduled_reveal_time,
                reveal_fraction=reveal_fraction,
                desire_mode=desire_mode,
                desire_bias=desire_bias,
                attention_discovery_rate=attention_rate,
                epistemic_bonus=epistemic_bonus,
                horizon=6,
                horizon_jitter=3,
                temperature=0.16,
                seed=seed,
            )
            result = simulate_epistemic_minority(config)
            trace = np.asarray(result["hidden_choice_rate"], dtype=float)
            traces.append(trace)
            labels.append(label)
            is_train = rep < train_per_regime
            train_mask.append(is_train)
            dataset_rows.append(
                {
                    "regime": label,
                    "replicate": rep,
                    "split": "train" if is_train else "test",
                    "seed": seed,
                    "trace_length": len(trace),
                    "scheduled_reveal_time": scheduled_reveal_time,
                    "trace_mean": float(trace.mean()),
                    "trace_std": float(trace.std(ddof=0)),
                    "late_hidden_rate": float(trace[-60:].mean()),
                }
            )

    labels_arr = np.asarray(labels)
    train_arr = np.asarray(train_mask, dtype=bool)
    raw_positions = []
    for trace in traces:
        positions = np.linspace(0, len(trace) - 1, 48)
        sampled = np.interp(positions, np.arange(len(trace)), trace)
        sampled = (sampled - sampled.mean()) / (sampled.std() + 1e-12)
        raw_positions.append(sampled)

    feature_sets = {
        "raw_trace": np.vstack(raw_positions),
        "fourier_trace": np.vstack([fourier_trace_features(trace) for trace in traces]),
        "recurrence_image": np.vstack([recurrence_trace_features(trace, image_size=64, bins=8) for trace in traces]),
        "vision_bundle": np.vstack([vision_trace_features(trace, image_size=64, bins=8) for trace in traces]),
    }

    benchmark_rows: list[dict[str, object]] = []
    accuracies: dict[str, float] = {}
    for method, features in feature_sets.items():
        result = nearest_centroid_classifier(features, labels_arr, train_arr)
        accuracies[method] = result.accuracy
        benchmark_rows.append(
            {
                "method": method,
                "feature_dim": features.shape[1],
                "train_examples": int(train_arr.sum()),
                "test_examples": int((~train_arr).sum()),
                "test_accuracy": result.accuracy,
                "test_accuracy_ci95": binomial_ci95(result.accuracy, int((~train_arr).sum())),
            }
        )

    write_csv(TABLE_DIR / "cv_detection_dataset.csv", dataset_rows)
    write_csv(TABLE_DIR / "cv_detection_benchmark.csv", benchmark_rows)

    fig, ax = plt.subplots(figsize=(6.4, 4.0))
    methods = [str(row["method"]) for row in benchmark_rows]
    values = [float(row["test_accuracy"]) for row in benchmark_rows]
    ax.bar(methods, values, color=["#bab0ac", "#9d755d", "#59a14f", "#4c78a8"])
    ax.set_ylim(0.0, 1.05)
    ax.set_ylabel("Held-out regime accuracy")
    ax.set_title("Trace benchmark: detecting strategic regimes from traces")
    ax.tick_params(axis="x", rotation=15)
    ax.grid(axis="y", alpha=0.2)
    fig.tight_layout()
    fig.savefig(FIG_DIR / "fig_cv_detection_benchmark.pdf")
    fig.savefig(FIG_DIR / "fig_cv_detection_benchmark.png", dpi=180)
    plt.close(fig)

    return {
        "cv_detection_raw_accuracy": float(accuracies["raw_trace"]),
        "cv_detection_fourier_accuracy": float(accuracies["fourier_trace"]),
        "cv_detection_recurrence_accuracy": float(accuracies["recurrence_image"]),
        "cv_detection_vision_accuracy": float(accuracies["vision_bundle"]),
        "cv_detection_best_accuracy": float(max(accuracies.values())),
        "cv_detection_test_examples": float((~train_arr).sum()),
    }


def run_cv_phase_matched_stress_benchmark() -> dict[str, float]:
    """Harder CV benchmark: detect cascades against spectrum/marginal matched null traces."""

    traces: list[np.ndarray] = []
    labels: list[str] = []
    train_mask: list[bool] = []
    dataset_rows: list[dict[str, object]] = []
    n_train_pairs = 28
    n_test_pairs = 24
    total_pairs = n_train_pairs + n_test_pairs

    for rep in range(total_pairs):
        is_train = rep < n_train_pairs
        rng = np.random.default_rng(100_000 + rep)
        reveal_time = int(rng.integers(70, 105) if is_train else rng.integers(115, 165))
        temperature = float(rng.uniform(0.12, 0.22) if is_train else rng.uniform(0.23, 0.42))
        congestion_power = float(rng.uniform(0.9, 1.25) if is_train else rng.uniform(1.35, 2.0))
        horizon = int(rng.integers(4, 7) if is_train else rng.integers(8, 13))
        horizon_jitter = int(rng.integers(1, 3) if is_train else rng.integers(3, 6))
        value_gap = float(rng.uniform(0.12, 0.22) if is_train else rng.uniform(0.03, 0.10))
        initial_awareness = float(rng.uniform(0.05, 0.12))
        source_seed = 100_500 + rep
        config = SimulationConfig(
            n_steps=224,
            base_values=(1.0, 1.0, 1.0 + value_gap),
            initial_hidden_awareness=initial_awareness,
            reveal_time=reveal_time,
            reveal_fraction=1.0,
            desire_mode="none",
            desire_bias=0.0,
            epistemic_bonus=0.12,
            horizon=horizon,
            horizon_jitter=horizon_jitter,
            temperature=temperature,
            congestion_power=congestion_power,
            seed=source_seed,
        )
        result = simulate_epistemic_minority(config)
        coherent = np.asarray(result["hidden_choice_rate"], dtype=float)
        coherent = (coherent - coherent.mean()) / (coherent.std() + 1e-12)
        if not is_train:
            coherent = np.roll(coherent, int(rng.integers(0, len(coherent))))
            coherent = coherent + rng.normal(0.0, 0.06, size=len(coherent))
        else:
            coherent = coherent + rng.normal(0.0, 0.025, size=len(coherent))
        coherent = (coherent - coherent.mean()) / (coherent.std() + 1e-12)
        null = iaaft_surrogate(coherent, seed=200_000 + rep, n_iter=120)
        null = (null - null.mean()) / (null.std() + 1e-12)

        for label, trace in [("awareness_cascade", coherent), ("iaaft_matched_null", null)]:
            traces.append(trace)
            labels.append(label)
            train_mask.append(is_train)
            spectrum = np.abs(np.fft.rfft(trace))[1:33]
            dataset_rows.append(
                {
                    "label": label,
                    "pair": rep,
                    "split": "train" if is_train else "test",
                    "source_seed": source_seed,
                    "trace_length": len(trace),
                    "reveal_time": reveal_time,
                    "temperature": temperature,
                    "congestion_power": congestion_power,
                    "horizon": horizon,
                    "horizon_jitter": horizon_jitter,
                    "value_gap": value_gap,
                    "mean": float(np.mean(trace)),
                    "std": float(np.std(trace)),
                    "roughness": path_roughness(trace),
                    "spectrum_l2": float(np.linalg.norm(spectrum)),
                }
            )

    labels_arr = np.asarray(labels)
    train_arr = np.asarray(train_mask, dtype=bool)
    cnn_images = np.stack([trace_image_stack(trace, image_size=32) for trace in traces])
    feature_sets = {
        "raw_trace": np.vstack([raw_trace_features(trace) for trace in traces]),
        "fourier_magnitude": np.vstack(
            [
                np.abs(np.fft.rfft((trace - trace.mean()) / (trace.std() + 1e-12)))[1:33]
                / (np.linalg.norm(np.abs(np.fft.rfft((trace - trace.mean()) / (trace.std() + 1e-12)))[1:33]) + 1e-12)
                for trace in traces
            ]
        ),
        "rocket_local_conv": np.vstack([random_convolution_features(trace, n_kernels=64, seed=7) for trace in traces]),
        "recurrence_image": np.vstack([recurrence_trace_features(trace, image_size=64, bins=8) for trace in traces]),
        "vision_structure": np.vstack([image_structure_features(trace, image_size=64) for trace in traces]),
    }
    benchmark_rows: list[dict[str, object]] = []
    accuracies: dict[str, float] = {}
    for method, features in feature_sets.items():
        result = ridge_binary_classifier(features, labels_arr, train_arr, alpha=1.0)
        accuracies[method] = result.accuracy
        test_n = int((~train_arr).sum())
        benchmark_rows.append(
            {
                "method": method,
                "feature_dim": features.shape[1],
                "train_examples": int(train_arr.sum()),
                "test_examples": test_n,
                "classifier": "ridge_binary_alpha_1",
                "test_accuracy": result.accuracy,
                "test_accuracy_ci95": binomial_ci95(result.accuracy, test_n),
            }
        )
    cnn_result = tiny_cnn_binary_classifier(
        cnn_images,
        labels_arr,
        train_arr,
        n_filters=8,
        kernel_size=5,
        epochs=90,
        learning_rate=0.08,
        seed=2607,
    )
    accuracies["tiny_cnn_trace_images"] = cnn_result.accuracy
    test_n = int((~train_arr).sum())
    benchmark_rows.append(
        {
            "method": "tiny_cnn_trace_images",
            "feature_dim": int(np.prod(cnn_images.shape[1:])),
            "train_examples": int(train_arr.sum()),
            "test_examples": test_n,
            "classifier": "numpy_one_conv_cnn",
            "test_accuracy": cnn_result.accuracy,
            "test_accuracy_ci95": binomial_ci95(cnn_result.accuracy, test_n),
        }
    )

    numeric_rows = [
        [
            float(row["source_seed"]),
            float(row["trace_length"]),
            float(row["reveal_time"]),
            float(row["temperature"]),
            float(row["congestion_power"]),
            float(row["horizon"]),
            float(row["horizon_jitter"]),
            float(row["value_gap"]),
            float(row["mean"]),
            float(row["std"]),
            float(row["spectrum_l2"]),
        ]
        for row in dataset_rows
    ]
    numeric = np.asarray(numeric_rows, dtype=float)
    leakage_sets = {
        "metadata_only": numeric[:, :8],
        "seed_only": numeric[:, 0:1],
        "trace_length_only": numeric[:, 1:2],
        "marginal_spectrum_only": numeric[:, 8:11],
    }
    leakage_rows: list[dict[str, object]] = []
    leakage_accuracies: dict[str, float] = {}
    for method, features in leakage_sets.items():
        result = ridge_binary_classifier(features, labels_arr, train_arr, alpha=1.0)
        leakage_accuracies[method] = result.accuracy
        leakage_rows.append(
            {
                "method": method,
                "feature_dim": features.shape[1],
                "train_examples": int(train_arr.sum()),
                "test_examples": test_n,
                "test_accuracy": result.accuracy,
                "test_accuracy_ci95": binomial_ci95(result.accuracy, test_n),
                "interpretation": "chance-level is 0.5 for paired binary labels",
            }
        )

    carrier_encoder = StrategySpectralEncoder(len(traces[0]), size=32, modes=256, seed=19)

    def carrier_features(trace: np.ndarray, *, beta: float, scramble: bool = False) -> np.ndarray:
        image, _, _ = carrier_encoder.gray(trace, beta=beta)
        if scramble:
            image = phase_scramble_image(image, fraction=1.0, seed=23)
        return np.concatenate([block_reduce(image, bins=8), np.array([local_structure_score(image)], dtype=float)])

    ablation_sets = {
        "resolution_32": np.vstack([image_structure_features(trace, image_size=32) for trace in traces]),
        "resolution_64": np.vstack([image_structure_features(trace, image_size=64) for trace in traces]),
        "recurrence_quantile_010": np.vstack(
            [recurrence_trace_features(trace, image_size=64, bins=8, quantile=0.10) for trace in traces]
        ),
        "recurrence_quantile_025": np.vstack(
            [recurrence_trace_features(trace, image_size=64, bins=8, quantile=0.25) for trace in traces]
        ),
        "gramian_difference": np.vstack(
            [image_structure_features(trace, image_size=64, gramian_method="difference") for trace in traces]
        ),
        "carrier_beta_15": np.vstack([carrier_features(trace, beta=1.5) for trace in traces]),
        "phase_scrambled_carrier": np.vstack([carrier_features(trace, beta=2.0, scramble=True) for trace in traces]),
    }
    ablation_rows: list[dict[str, object]] = []
    ablation_accuracies: dict[str, float] = {}
    for method, features in ablation_sets.items():
        result = ridge_binary_classifier(features, labels_arr, train_arr, alpha=1.0)
        ablation_accuracies[method] = result.accuracy
        ablation_rows.append(
            {
                "method": method,
                "feature_dim": features.shape[1],
                "train_examples": int(train_arr.sum()),
                "test_examples": test_n,
                "test_accuracy": result.accuracy,
                "test_accuracy_ci95": binomial_ci95(result.accuracy, test_n),
            }
        )

    write_csv(TABLE_DIR / "cv_phase_matched_dataset.csv", dataset_rows)
    write_csv(TABLE_DIR / "cv_phase_matched_benchmark.csv", benchmark_rows)
    write_csv(TABLE_DIR / "cv_leakage_checks.csv", leakage_rows)
    write_csv(TABLE_DIR / "cv_ablation_summary.csv", ablation_rows)

    fig, ax = plt.subplots(figsize=(7.0, 4.1))
    methods = [str(row["method"]) for row in benchmark_rows]
    values = [float(row["test_accuracy"]) for row in benchmark_rows]
    colors = ["#bab0ac", "#9d755d", "#f28e2b", "#59a14f", "#4c78a8", "#b07aa1"]
    ax.bar(methods, values, color=colors)
    ax.set_ylim(0.0, 1.05)
    ax.set_ylabel("Held-out accuracy")
    ax.set_title("Spectrum/marginal-matched parameter-shift benchmark")
    ax.tick_params(axis="x", rotation=18)
    ax.grid(axis="y", alpha=0.2)
    fig.tight_layout()
    fig.savefig(FIG_DIR / "fig_cv_phase_matched_benchmark.pdf")
    fig.savefig(FIG_DIR / "fig_cv_phase_matched_benchmark.png", dpi=180)
    plt.close(fig)

    best_non_image = max(accuracies["raw_trace"], accuracies["fourier_magnitude"], accuracies["rocket_local_conv"])
    return {
        "cv_stress_raw_accuracy": float(accuracies["raw_trace"]),
        "cv_stress_fourier_accuracy": float(accuracies["fourier_magnitude"]),
        "cv_stress_rocket_accuracy": float(accuracies["rocket_local_conv"]),
        "cv_stress_recurrence_accuracy": float(accuracies["recurrence_image"]),
        "cv_stress_vision_accuracy": float(accuracies["vision_structure"]),
        "cv_stress_cnn_accuracy": float(accuracies["tiny_cnn_trace_images"]),
        "cv_stress_best_non_image_accuracy": float(best_non_image),
        "cv_stress_image_gain": float(accuracies["vision_structure"] - best_non_image),
        "cv_stress_test_examples": float((~train_arr).sum()),
        "cv_leakage_metadata_accuracy": float(leakage_accuracies["metadata_only"]),
        "cv_ablation_count": float(len(ablation_rows)),
        "cv_ablation_best_accuracy": float(max(ablation_accuracies.values())),
    }


def run_external_trace_adapter_smoke() -> dict[str, float]:
    """Materialize the documented placeholder adapter for future real traces."""

    records = synthetic_external_trace_records(n_traces=16, length=128, seed=606)
    long_rows: list[dict[str, object]] = []
    for record in records:
        for time, value in enumerate(record.values):
            long_rows.append(
                {
                    "trace_id": record.trace_id,
                    "time": time,
                    "signal_name": "strategic_trace_value",
                    "value": float(value),
                    "optional_label": record.label,
                    "optional_group": record.metadata.get("generator", ""),
                    "optional_metadata": record.metadata.get("source", ""),
                }
            )
    long_path = TABLE_DIR / "external_adapter_long_format.csv"
    write_csv(long_path, long_rows)
    loaded = load_external_trace_csv(long_path)
    rows = [
        {
            "trace_id": record.trace_id,
            "label": record.label,
            "source": record.metadata.get("source", record.metadata.get("optional_metadata", "")),
            "length": len(record.values),
            "mean": float(np.mean(record.values)),
            "std": float(np.std(record.values, ddof=0)),
            "roughness": path_roughness(record.values),
        }
        for record in loaded
    ]
    write_csv(TABLE_DIR / "external_adapter_summary.csv", rows)
    labels = sorted({record.label for record in loaded})
    return {
        "external_adapter_trace_count": float(len(loaded)),
        "external_adapter_label_count": float(len(labels)),
    }


def run_game_theory_audit_experiments() -> dict[str, float]:
    """Write closed-form GT stress tests that address reviewer objections."""

    summary: dict[str, float] = {}
    rows, metrics = nonreducibility_transition_witness()
    write_csv(TABLE_DIR / "gt_nonreducibility_transition_witness.csv", rows)
    summary.update(metrics)

    rows, metrics = masked_logit_contraction_audit()
    write_csv(TABLE_DIR / "gt_masked_logit_contraction_audit.csv", rows)
    summary.update(metrics)

    rows, metrics = price_welfare_policy_grid()
    write_csv(TABLE_DIR / "gt_price_welfare_policy_grid.csv", rows)
    summary.update(metrics)

    rows, metrics = same_reach_signal_structure_example()
    write_csv(TABLE_DIR / "gt_same_reach_signal_structure.csv", rows)
    summary.update(metrics)
    return summary


def write_reproducibility_manifest(summary: dict[str, float]) -> None:
    manifest = {
        "python_version": sys.version.split()[0],
        "dependencies": [
            "numpy>=1.24",
            "matplotlib>=3.7",
            "pytest",
            "texlive-core or a working pdflatex/bibtex installation",
        ],
        "seed_policy": summary["seed_policy"],
        "generated_tables": sorted(str(path.relative_to(ROOT)) for path in TABLE_DIR.glob("*.csv")),
        "generated_figures": sorted(str(path.relative_to(ROOT)) for path in FIG_DIR.glob("*.*")),
        "generated_summaries": sorted(str(path.relative_to(ROOT)) for path in SUMMARY_DIR.glob("*.json")),
        "expected_runtime": "about 35 seconds for experiments and under 5 seconds for tests/paper packaging on the local CPU used here",
    }
    with (SUMMARY_DIR / "reproducibility_manifest.json").open("w") as handle:
        json.dump(manifest, handle, indent=2, sort_keys=True)


def main() -> None:
    ensure_dirs()
    summary: dict[str, float] = {}
    summary.update(run_awareness_sweep())
    summary.update(run_visibility_shock())
    summary.update(run_horizon_desire_grid())
    summary.update(run_braess_table())
    summary.update(run_algorithmic_transfer())
    summary.update(run_robustness_phase_diagram())
    summary.update(run_disclosure_and_attention_modes())
    summary.update(run_counterfactual_baselines())
    summary.update(run_disclosure_optimization_experiment())
    summary.update(run_cv_trajectory_imaging())
    summary.update(run_cv_detection_benchmark())
    summary.update(run_cv_phase_matched_stress_benchmark())
    summary.update(run_external_trace_adapter_smoke())
    summary.update(run_game_theory_audit_experiments())
    summary["n_figures"] = 3
    summary["n_manuscript_figures"] = 3
    summary["n_generated_figure_stems"] = len({path.stem for path in FIG_DIR.glob("*.pdf")})
    summary["n_tables"] = len(list(TABLE_DIR.glob("*.csv")))
    summary["seed_policy"] = "deterministic integer offsets by experiment"
    with (SUMMARY_DIR / "experiment_summary.json").open("w") as handle:
        json.dump(summary, handle, indent=2, sort_keys=True)
    with (ROOT / "paper" / "experiment_macros.tex").open("w") as handle:
        handle.write("% Auto-generated by scripts/materialize_experiments.py\n")
        handle.write(f"\\newcommand{{\\AwarenessSlope}}{{{summary['awareness_slope_hidden_payoff']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\LowestAwarenessPayoff}}{{{summary['lowest_awareness_payoff']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\FullAwarenessPayoff}}{{{summary['full_awareness_payoff']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\StrongVisibilityCollapse}}{{{summary['visibility_strong_collapse']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\StrongVisibilityChoiceJump}}{{{summary['visibility_strong_choice_jump']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\MaxHorizonVolatility}}{{{summary['max_horizon_desire_volatility']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\MinHorizonVolatility}}{{{summary['min_horizon_desire_volatility']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\BraessRestrictedCost}}{{{summary['braess_restricted_cost']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\BraessFullCost}}{{{summary['braess_full_information_cost']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\BraessCostIncrease}}{{{summary['braess_cost_increase']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\OracleBoundFiveHundredOne}}{{{summary['oracle_bound_501']:.0f}}}\n")
        handle.write(f"\\newcommand{{\\FanoObservationBound}}{{{summary['fano_observation_bound']:.0f}}}\n")
        handle.write(f"\\newcommand{{\\TreewidthBefore}}{{{summary['treewidth_before']:.0f}}}\n")
        handle.write(f"\\newcommand{{\\TreewidthAfter}}{{{summary['treewidth_after']:.0f}}}\n")
        handle.write(f"\\newcommand{{\\PolicySurprise}}{{{summary['policy_surprise']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\PolicyExpectedSuccess}}{{{summary['policy_expected_success']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\BeliefRepairInconsistency}}{{{summary['belief_repair_inconsistency']:.0f}}}\n")
        handle.write(f"\\newcommand{{\\RobustnessPositiveCollapse}}{{{summary['robustness_positive_collapse_fraction']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\RobustnessMinCollapse}}{{{summary['robustness_min_collapse']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\RobustnessMaxCollapse}}{{{summary['robustness_max_collapse']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\PublicDisclosureCollapse}}{{{summary['public_disclosure_collapse']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\AttentionDesireChoiceJump}}{{{summary['attention_desire_choice_jump']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\UtilityDesireChoiceJump}}{{{summary['utility_desire_choice_jump']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\TraceEncodingCount}}{{{summary['cv_encoding_count']:.0f}}}\n")
        handle.write(f"\\newcommand{{\\TraceSpectralPsnr}}{{{summary['cv_spectral_psnr_db']:.1f}}}\n")
        handle.write(f"\\newcommand{{\\TracePhaseStructureDelta}}{{{summary['cv_phase_structure_delta']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\TracePowerProfileRelError}}{{{summary['cv_power_profile_rel_error']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\CounterfactualEhmgCollapse}}{{{summary['counterfactual_ehmg_collapse']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\CounterfactualOrdinaryCollapse}}{{{summary['counterfactual_ordinary_collapse']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\CounterfactualNoBonusCollapse}}{{{summary['counterfactual_no_bonus_collapse']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\CounterfactualEpistemicGap}}{{{summary['counterfactual_epistemic_gap']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\DisclosureExactRevealed}}{{{summary['disclosure_exact_revealed']:.0f}}}\n")
        handle.write(f"\\newcommand{{\\DisclosureGreedyRevealed}}{{{summary['disclosure_greedy_revealed']:.0f}}}\n")
        handle.write(f"\\newcommand{{\\DisclosureGreedyGap}}{{{summary['disclosure_greedy_gap']:.0f}}}\n")
        handle.write(f"\\newcommand{{\\DisclosurePublicPrice}}{{{summary['disclosure_public_price']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\DisclosureMinHarmfulGroups}}{{{summary['disclosure_min_harmful_groups']:.0f}}}\n")
        handle.write(f"\\newcommand{{\\DisclosureMinHarmfulLoss}}{{{summary['disclosure_min_harmful_loss']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\TraceDetectionRawAccuracy}}{{{summary['cv_detection_raw_accuracy']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\TraceDetectionFourierAccuracy}}{{{summary['cv_detection_fourier_accuracy']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\TraceDetectionRecurrenceAccuracy}}{{{summary['cv_detection_recurrence_accuracy']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\TraceDetectionImageAccuracy}}{{{summary['cv_detection_vision_accuracy']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\TraceDetectionBestAccuracy}}{{{summary['cv_detection_best_accuracy']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\TraceDetectionTestExamples}}{{{summary['cv_detection_test_examples']:.0f}}}\n")
        handle.write(f"\\newcommand{{\\TraceStressRawAccuracy}}{{{summary['cv_stress_raw_accuracy']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\TraceStressFourierAccuracy}}{{{summary['cv_stress_fourier_accuracy']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\TraceStressRocketAccuracy}}{{{summary['cv_stress_rocket_accuracy']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\TraceStressRecurrenceAccuracy}}{{{summary['cv_stress_recurrence_accuracy']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\TraceStressImageAccuracy}}{{{summary['cv_stress_vision_accuracy']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\TraceStressConvAccuracy}}{{{summary['cv_stress_cnn_accuracy']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\TraceStressBestNonImageAccuracy}}{{{summary['cv_stress_best_non_image_accuracy']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\TraceStressImageGain}}{{{summary['cv_stress_image_gain']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\TraceStressTestExamples}}{{{summary['cv_stress_test_examples']:.0f}}}\n")
        handle.write(f"\\newcommand{{\\TraceLeakageMetadataAccuracy}}{{{summary['cv_leakage_metadata_accuracy']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\TraceAblationCount}}{{{summary['cv_ablation_count']:.0f}}}\n")
        handle.write(f"\\newcommand{{\\ExternalAdapterTraceCount}}{{{summary['external_adapter_trace_count']:.0f}}}\n")
        handle.write(f"\\newcommand{{\\AuditNonreducibilityTv}}{{{summary['gt_nonreducibility_tv']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\AuditNonreducibilityAggregateGap}}{{{summary['gt_nonreducibility_aggregate_gap']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\AuditContractionCount}}{{{summary['gt_contraction_audit_count']:.0f}}}\n")
        handle.write(f"\\newcommand{{\\AuditContractionConservativeCases}}{{{summary['gt_contraction_conservative_cases']:.0f}}}\n")
        handle.write(f"\\newcommand{{\\AuditContractionEmpiricalMaxNorm}}{{{summary['gt_contraction_empirical_max_norm']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\AuditPriceWelfareUpCases}}{{{summary['gt_price_welfare_up_cases']:.0f}}}\n")
        handle.write(f"\\newcommand{{\\AuditPriceWelfareDownCases}}{{{summary['gt_price_welfare_down_cases']:.0f}}}\n")
        handle.write(f"\\newcommand{{\\AuditPriceWelfareOppositePairs}}{{{summary['gt_price_welfare_opposite_policy_pairs']:.0f}}}\n")
        handle.write(f"\\newcommand{{\\AuditSignalAdoptionSpread}}{{{summary['gt_signal_adoption_spread']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\AuditSignalMaxRelativeOdds}}{{{summary['gt_signal_max_relative_odds']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\AuditSignalMinRelativeOdds}}{{{summary['gt_signal_min_relative_odds']:.3f}}}\n")
        handle.write(f"\\newcommand{{\\GeneratedTableCount}}{{{int(summary['n_tables'])}}}\n")
    write_reproducibility_manifest(summary)
    print(json.dumps(summary, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/code/scripts/package_arxiv.sh <==
#!/usr/bin/env bash
# Assemble an arXiv source package for the epistemic horizon minority game paper.
set -euo pipefail

root="$(cd "$(dirname "$0")/.." && pwd)"
build="${root}/build/arxiv_source"
zip_path="${root}/dist/epistemic_horizon_minority_game_arxiv.zip"
manuscript_figures=(
  fig_visibility_shock
  fig_disclosure_optimization
  fig_trace_action_encodings
)

require_file() {
  [[ -f "$1" ]] || { echo "missing required file: $1" >&2; exit 1; }
}

require_dir() {
  [[ -d "$1" ]] || { echo "missing required directory: $1" >&2; exit 1; }
}

require_file "${root}/paper/main.tex"
require_file "${root}/paper/refs.bib"
require_file "${root}/paper/experiment_macros.tex"
require_file "${root}/README.md"
require_file "${root}/RUN_LOG.md"
require_file "${root}/Makefile"
require_file "${root}/pyproject.toml"
require_file "${root}/environment.yml"
require_file "${root}/Dockerfile"
require_file "${root}/docs/arxiv_metadata.md"
require_file "${root}/scripts/materialize_experiments.py"
require_file "${root}/src/epistemic_horizon_game/simulation.py"
require_file "${root}/src/epistemic_horizon_game/visual_encodings.py"
require_file "${root}/src/epistemic_horizon_game/disclosure_optimization.py"
require_file "${root}/src/epistemic_horizon_game/cv_benchmark.py"
require_file "${root}/src/epistemic_horizon_game/game_theory_audits.py"
require_file "${root}/tests/test_simulation.py"
for figure in "${manuscript_figures[@]}"; do
  require_file "${root}/results/figures/${figure}.pdf"
done
require_file "${root}/results/tables/awareness_sweep_summary.csv"
require_file "${root}/results/tables/visibility_shock_summary.csv"
require_file "${root}/results/tables/horizon_desire_grid_summary.csv"
require_file "${root}/results/tables/braess_information_summary.csv"
require_file "${root}/results/tables/algorithmic_transfer_summary.csv"
require_file "${root}/results/tables/reduced_visibility_sweep.csv"
require_file "${root}/results/tables/robustness_phase_summary.csv"
require_file "${root}/results/tables/disclosure_modes_summary.csv"
require_file "${root}/results/tables/cv_encoding_summary.csv"
require_file "${root}/results/tables/cv_phase_diagnostics.csv"
require_file "${root}/results/tables/counterfactual_baselines_summary.csv"
require_file "${root}/results/tables/disclosure_optimization_summary.csv"
require_file "${root}/results/tables/cv_detection_benchmark.csv"
require_file "${root}/results/tables/cv_phase_matched_benchmark.csv"
require_file "${root}/results/tables/cv_phase_matched_dataset.csv"
require_file "${root}/results/tables/cv_ablation_summary.csv"
require_file "${root}/results/tables/cv_leakage_checks.csv"
require_file "${root}/results/tables/external_adapter_long_format.csv"
require_file "${root}/results/tables/external_adapter_summary.csv"
require_file "${root}/results/tables/gt_nonreducibility_transition_witness.csv"
require_file "${root}/results/tables/gt_masked_logit_contraction_audit.csv"
require_file "${root}/results/tables/gt_price_welfare_policy_grid.csv"
require_file "${root}/results/tables/gt_same_reach_signal_structure.csv"
require_file "${root}/results/summaries/experiment_summary.json"
require_file "${root}/results/summaries/reproducibility_manifest.json"
require_dir "${root}/src"
require_dir "${root}/scripts"
require_dir "${root}/tests"

if [[ ! -f "${root}/paper/main.bbl" ]]; then
  (
    cd "${root}/paper"
    pdflatex -interaction=nonstopmode -halt-on-error main.tex >/tmp/ehmg_tex1.log
    bibtex main >/tmp/ehmg_bib.log
    pdflatex -interaction=nonstopmode -halt-on-error main.tex >/tmp/ehmg_tex2.log
    pdflatex -interaction=nonstopmode -halt-on-error main.tex >/tmp/ehmg_tex3.log
  )
fi
require_file "${root}/paper/main.bbl"

rm -rf "${build}"
mkdir -p "${build}/anc/code" \
         "${build}/anc/results/figures" \
         "${build}/anc/results/tables" \
         "${build}/anc/results/summaries" \
         "${build}/anc/docs" \
         "${root}/dist"

cp "${root}/paper/main.tex" "${build}/"
cp "${root}/paper/refs.bib" "${build}/"
cp "${root}/paper/main.bbl" "${build}/"
cp "${root}/paper/experiment_macros.tex" "${build}/"
for figure in "${manuscript_figures[@]}"; do
  cp "${root}/results/figures/${figure}.pdf" "${build}/"
  cp "${root}/results/figures/${figure}.pdf" "${build}/anc/results/figures/"
  if [[ -f "${root}/results/figures/${figure}.png" ]]; then
    cp "${root}/results/figures/${figure}.png" "${build}/anc/results/figures/"
  fi
done
cp "${root}/results/tables/"*.csv "${build}/anc/results/tables/"
cp "${root}/results/summaries/"*.json "${build}/anc/results/summaries/"
cp "${root}/README.md" "${build}/anc/"
cp "${root}/RUN_LOG.md" "${build}/anc/"
cp "${root}/Makefile" "${build}/anc/code/"
cp "${root}/pyproject.toml" "${build}/anc/code/"
cp "${root}/environment.yml" "${build}/anc/code/"
cp "${root}/Dockerfile" "${build}/anc/code/"
cp "${root}/docs/arxiv_metadata.md" "${build}/anc/docs/"
rsync -a --exclude '__pycache__' --exclude '*.pyc' --exclude '.DS_Store' \
  "${root}/src" "${build}/anc/code/"
rsync -a --exclude '__pycache__' --exclude '*.pyc' --exclude '.DS_Store' \
  "${root}/scripts" "${build}/anc/code/"
rsync -a --exclude '__pycache__' --exclude '*.pyc' --exclude '.DS_Store' \
  "${root}/tests" "${build}/anc/code/"

(
  cd "${build}"
  pdflatex -interaction=nonstopmode -halt-on-error main.tex >/tmp/ehmg_arxiv_tex1.log
  bibtex main >/tmp/ehmg_arxiv_bib.log
  pdflatex -interaction=nonstopmode -halt-on-error main.tex >/tmp/ehmg_arxiv_tex2.log
  pdflatex -interaction=nonstopmode -halt-on-error main.tex >/tmp/ehmg_arxiv_tex3.log
  grep -E "Output written" /tmp/ehmg_arxiv_tex3.log
  if grep -qiE "^!|LaTeX Error|Undefined control sequence|Citation .* undefined|Reference .* undefined" /tmp/ehmg_arxiv_tex3.log; then
    echo "TeX packaging check failed" >&2
    grep -iE "^!|LaTeX Error|Undefined control sequence|Citation .* undefined|Reference .* undefined" /tmp/ehmg_arxiv_tex3.log >&2
    exit 1
  fi
  rm -f main.aux main.blg main.fdb_latexmk main.fls main.log main.out main.pdf
)

if find "${build}" -type f \( \
     -name '*.pyc' -o -name '*.pyo' -o -name '.DS_Store' \
     -o -name '*.log' -o -name '*.tmp' -o -name '*.bak' \
   \) -print -quit | grep -q .; then
  echo "forbidden file found in arXiv build" >&2
  find "${build}" -type f | sort >&2
  exit 1
fi

rm -f "${zip_path}"
(
  cd "${build}"
  zip -X -r -q "${zip_path}" .
)
echo "${zip_path}"
unzip -l "${zip_path}" | sed -n '1,140p'


==> anc/code/src/epistemic_horizon_game/__init__.py <==
"""Epistemic-horizon minority game experiments."""

from .simulation import (
    BraessResult,
    SimulationConfig,
    braess_equilibrium_summary,
    simulate_epistemic_minority,
)
from .disclosure_optimization import (
    DisclosureGroup,
    exact_minimum_harmful_revelation,
    exact_welfare_safe_disclosure,
    mean_field_logit_outcome,
)
from .strategic_oracle import (
    CoalitionPatternInstance,
    fano_min_observations,
    oracle_identification_lower_bound,
    reduction_from_k_clique,
)
from .visual_encodings import StrategySpectralEncoder, gramian_angular_field, recurrence_plot
from .cv_benchmark import (
    ExternalTraceRecord,
    load_external_trace_csv,
    synthetic_external_trace_records,
    tiny_cnn_binary_classifier,
    trace_image_stack,
)

__all__ = [
    "BraessResult",
    "CoalitionPatternInstance",
    "DisclosureGroup",
    "ExternalTraceRecord",
    "SimulationConfig",
    "StrategySpectralEncoder",
    "braess_equilibrium_summary",
    "exact_minimum_harmful_revelation",
    "exact_welfare_safe_disclosure",
    "fano_min_observations",
    "gramian_angular_field",
    "load_external_trace_csv",
    "mean_field_logit_outcome",
    "oracle_identification_lower_bound",
    "recurrence_plot",
    "reduction_from_k_clique",
    "simulate_epistemic_minority",
    "synthetic_external_trace_records",
    "tiny_cnn_binary_classifier",
    "trace_image_stack",
]


==> anc/code/src/epistemic_horizon_game/belief_repair.py <==
"""Consistency-check belief repair for binary strategic beliefs."""

from __future__ import annotations

from dataclasses import dataclass

import numpy as np


@dataclass
class RepairResult:
    repaired: np.ndarray
    iterations: int
    inconsistency_weight: int
    bit_error_rate: float | None = None


def make_regular_consistency_check(
    num_checks: int,
    num_beliefs: int,
    column_weight: int = 3,
) -> np.ndarray:
    """Construct a deterministic sparse binary consistency-check matrix."""

    if num_checks <= 0 or num_beliefs <= 0:
        raise ValueError("matrix dimensions must be positive")
    if column_weight <= 0:
        raise ValueError("column_weight must be positive")
    matrix = np.zeros((num_checks, num_beliefs), dtype=np.uint8)
    for belief in range(num_beliefs):
        for offset in range(column_weight):
            row = (belief * 131 + offset * 17 + belief // max(1, num_checks)) % num_checks
            matrix[row, belief] = 1
    empty = np.flatnonzero(matrix.sum(axis=1) == 0)
    for row in empty:
        matrix[row, row % num_beliefs] = 1
    return matrix


def inconsistency_syndrome(checks: np.ndarray, beliefs: np.ndarray) -> np.ndarray:
    return (np.asarray(checks, dtype=np.uint8) @ np.asarray(beliefs, dtype=np.uint8)) % 2


def noisy_binary_signal_llr(true_beliefs: np.ndarray, signal_quality_db: float, seed: int | None = None) -> np.ndarray:
    """Log-likelihood ratios for a noisy binary strategic-belief signal."""

    gen = np.random.default_rng(seed)
    bits = np.asarray(true_beliefs, dtype=np.uint8)
    symbols = 1.0 - 2.0 * bits
    quality_linear = 10.0 ** (signal_quality_db / 10.0)
    sigma2 = 1.0 / max(quality_linear, 1e-9)
    noisy = symbols + gen.normal(scale=np.sqrt(sigma2), size=bits.shape)
    return 2.0 * noisy / sigma2


def belief_propagation_repair(
    checks: np.ndarray,
    llr: np.ndarray,
    max_iter: int = 30,
    truth: np.ndarray | None = None,
) -> RepairResult:
    """Min-sum belief-propagation repair for binary consistency constraints."""

    check_matrix = np.asarray(checks, dtype=np.uint8)
    channel = np.asarray(llr, dtype=float)
    num_checks, num_beliefs = check_matrix.shape
    q = np.zeros((num_checks, num_beliefs), dtype=float)
    r = np.zeros((num_checks, num_beliefs), dtype=float)
    edge_rows, edge_cols = np.nonzero(check_matrix)
    q[edge_rows, edge_cols] = channel[edge_cols]
    repaired = (channel < 0).astype(np.uint8)
    for iteration in range(1, max_iter + 1):
        for check in range(num_checks):
            cols = np.flatnonzero(check_matrix[check])
            if cols.size == 0:
                continue
            vals = q[check, cols]
            signs = np.sign(vals)
            signs[signs == 0] = 1.0
            abs_vals = np.abs(vals)
            total_sign = np.prod(signs)
            min1_idx = int(np.argmin(abs_vals))
            min1 = abs_vals[min1_idx]
            tmp = abs_vals.copy()
            tmp[min1_idx] = np.inf
            min2 = float(np.min(tmp)) if tmp.size > 1 else min1
            for local, belief in enumerate(cols):
                mag = min2 if local == min1_idx else min1
                r[check, belief] = total_sign * signs[local] * mag
        posterior = channel + r.sum(axis=0)
        repaired = (posterior < 0).astype(np.uint8)
        syndrome = inconsistency_syndrome(check_matrix, repaired)
        if int(syndrome.sum()) == 0:
            ber = None if truth is None else float(np.mean(repaired != truth))
            return RepairResult(
                repaired=repaired,
                iterations=iteration,
                inconsistency_weight=0,
                bit_error_rate=ber,
            )
        for belief in range(num_beliefs):
            rows = np.flatnonzero(check_matrix[:, belief])
            for check in rows:
                q[check, belief] = channel[belief] + r[rows[rows != check], belief].sum()
    syndrome = inconsistency_syndrome(check_matrix, repaired)
    ber = None if truth is None else float(np.mean(repaired != truth))
    return RepairResult(
        repaired=repaired,
        iterations=max_iter,
        inconsistency_weight=int(syndrome.sum()),
        bit_error_rate=ber,
    )


def hamming_bound_upper_rate(relative_distance: float) -> float:
    """Binary Hamming-bound rate upper envelope 1 - H_2(delta/2)."""

    delta = min(max(relative_distance, 1e-12), 1.0 - 1e-12)
    p = delta / 2.0
    entropy = -p * np.log2(p) - (1.0 - p) * np.log2(1.0 - p)
    return float(max(0.0, 1.0 - entropy))


==> anc/code/src/epistemic_horizon_game/cv_benchmark.py <==
"""Lightweight computer-vision benchmark helpers for strategic traces."""

from __future__ import annotations

import csv
from dataclasses import dataclass
from pathlib import Path

import numpy as np

from .visual_encodings import (
    StrategySpectralEncoder,
    gramian_angular_field,
    line_plot_image,
    local_structure_score,
    recurrence_plot,
    unit_interval,
)


@dataclass(frozen=True)
class ClassifierResult:
    accuracy: float
    predictions: np.ndarray
    labels: np.ndarray


@dataclass(frozen=True)
class ExternalTraceRecord:
    """Adapter record for future non-EHMG strategic traces."""

    trace_id: str
    label: str
    values: np.ndarray
    metadata: dict[str, str]


def load_external_trace_csv(
    path: str | Path,
    *,
    trace_column: str = "trace_id",
    value_column: str = "value",
    label_column: str | None = None,
    time_column: str | None = "time",
    signal_column: str | None = "signal_name",
) -> list[ExternalTraceRecord]:
    """Load long-format external traces without adding a dataframe dependency.

    The canonical schema is ``trace_id,time,signal_name,value`` plus optional
    ``optional_label``, ``optional_group``, and ``optional_metadata`` columns.
    For backward compatibility, a legacy ``label`` column is also accepted.
    When multiple signals are present for a trace, each ``trace_id`` /
    ``signal_name`` pair becomes one record. Extra columns are preserved as
    string metadata when they are constant within that record. This is
    intentionally minimal: route-choice, online attention, experimental
    minority-game, or gambling-prediction traces can all be adapted to this
    long format.
    """

    rows_by_trace: dict[tuple[str, str], list[dict[str, str]]] = {}
    with Path(path).open(newline="") as handle:
        reader = csv.DictReader(handle)
        fieldnames = set(reader.fieldnames or [])
        required = {trace_column, value_column}
        if time_column is not None and time_column in fieldnames:
            required.add(time_column)
        elif time_column is not None:
            time_column = None
        if signal_column is not None and signal_column in fieldnames:
            required.add(signal_column)
        elif signal_column is not None:
            signal_column = None
        missing = required.difference(reader.fieldnames or [])
        if missing:
            raise ValueError(f"missing required external trace columns: {sorted(missing)}")
        resolved_label_column = label_column
        if resolved_label_column is None:
            if "optional_label" in fieldnames:
                resolved_label_column = "optional_label"
            elif "label" in fieldnames:
                resolved_label_column = "label"
        for row in reader:
            signal_name = row[signal_column] if signal_column is not None else ""
            rows_by_trace.setdefault((row[trace_column], signal_name), []).append(row)

    records: list[ExternalTraceRecord] = []
    for (trace_id, signal_name), rows in sorted(rows_by_trace.items()):
        if time_column is not None and time_column in rows[0]:
            rows = sorted(rows, key=lambda row: float(row[time_column]))
        if resolved_label_column is not None and resolved_label_column in rows[0]:
            label = rows[0][resolved_label_column] or "unlabeled"
        else:
            label = signal_name or "unlabeled"
        values = np.asarray([float(row[value_column]) for row in rows], dtype=float)
        metadata: dict[str, str] = {}
        if signal_name:
            metadata["signal_name"] = signal_name
        for key in rows[0]:
            excluded = {trace_column, value_column}
            if time_column is not None:
                excluded.add(time_column)
            if signal_column is not None:
                excluded.add(signal_column)
            if resolved_label_column is not None:
                excluded.add(resolved_label_column)
            if key in excluded:
                continue
            vals = {row[key] for row in rows}
            if len(vals) == 1:
                metadata[key] = vals.pop()
        record_id = trace_id if not signal_name else f"{trace_id}:{signal_name}"
        records.append(ExternalTraceRecord(trace_id=record_id, label=label, values=values, metadata=metadata))
    return records


def synthetic_external_trace_records(
    *,
    n_traces: int = 32,
    length: int = 160,
    seed: int = 0,
) -> list[ExternalTraceRecord]:
    """Generate placeholder external traces with dynamics unlike the EHMG simulator."""

    if n_traces < 2 or length < 16:
        raise ValueError("n_traces must be at least 2 and length at least 16")
    rng = np.random.default_rng(seed)
    t = np.linspace(0.0, 1.0, length)
    records: list[ExternalTraceRecord] = []
    for idx in range(n_traces):
        if idx % 2 == 0:
            center = float(rng.uniform(0.35, 0.70))
            slope = float(rng.uniform(12.0, 22.0))
            baseline = 1.0 / (1.0 + np.exp(-slope * (t - center)))
            bursts = rng.normal(0.0, 0.04, size=length).cumsum()
            trace = baseline + 0.08 * np.tanh(bursts)
            label = "attention_cascade"
        else:
            freq = float(rng.uniform(2.0, 4.5))
            phase = float(rng.uniform(0.0, 2.0 * np.pi))
            trace = 0.5 + 0.24 * np.sin(2.0 * np.pi * freq * t + phase)
            trace += 0.08 * np.sin(2.0 * np.pi * (freq * 0.5) * t + 0.3 * phase)
            label = "route_cycle"
        trace = trace + rng.normal(0.0, 0.035, size=length)
        trace = (trace - trace.min()) / (trace.max() - trace.min() + 1e-12)
        records.append(
            ExternalTraceRecord(
                trace_id=f"synthetic_external_{idx:03d}",
                label=label,
                values=trace.astype(float),
                metadata={"source": "synthetic_external_adapter", "generator": label},
            )
        )
    return records


def block_reduce(image: np.ndarray, bins: int = 8) -> np.ndarray:
    arr = np.asarray(image, dtype=float)
    if arr.shape[0] != arr.shape[1]:
        raise ValueError("image must be square")
    if arr.shape[0] % bins != 0:
        raise ValueError("image size must be divisible by bins")
    step = arr.shape[0] // bins
    return arr.reshape(bins, step, bins, step).mean(axis=(1, 3)).ravel()


def recurrence_quantification_features(image: np.ndarray) -> np.ndarray:
    """Small recurrence-quantification feature set from a recurrence image."""

    rec = np.asarray(image, dtype=float) > 0.5
    total = float(rec.sum()) + 1e-12
    diag_lengths: list[int] = []
    vertical_lengths: list[int] = []
    n = rec.shape[0]
    for offset in range(-n + 1, n):
        diag = np.diag(rec, k=offset)
        run = 0
        for value in diag:
            if value:
                run += 1
            elif run:
                diag_lengths.append(run)
                run = 0
        if run:
            diag_lengths.append(run)
    for col in range(n):
        run = 0
        for value in rec[:, col]:
            if value:
                run += 1
            elif run:
                vertical_lengths.append(run)
                run = 0
        if run:
            vertical_lengths.append(run)

    long_diag = [length for length in diag_lengths if length >= 2]
    long_vert = [length for length in vertical_lengths if length >= 2]
    determinism = sum(long_diag) / total
    laminarity = sum(long_vert) / total
    max_diag = max(diag_lengths, default=0) / max(n, 1)
    mean_diag = (float(np.mean(long_diag)) if long_diag else 0.0) / max(n, 1)
    max_vert = max(vertical_lengths, default=0) / max(n, 1)
    density = float(rec.mean())
    return np.array([density, determinism, laminarity, max_diag, mean_diag, max_vert], dtype=float)


def raw_trace_features(trace: np.ndarray, bins: int = 32) -> np.ndarray:
    x = np.asarray(trace, dtype=float)
    positions = np.linspace(0, len(x) - 1, bins)
    sampled = np.interp(positions, np.arange(len(x)), x)
    first_half = x[: len(x) // 2]
    second_half = x[len(x) // 2 :]
    summary = np.array(
        [
            x.mean(),
            x.std(),
            x.min(),
            x.max(),
            second_half.mean() - first_half.mean(),
            second_half.std() - first_half.std(),
        ],
        dtype=float,
    )
    return np.concatenate([unit_interval(sampled), summary])


def path_roughness(trace: np.ndarray) -> float:
    x = np.asarray(trace, dtype=float)
    x = (x - x.mean()) / (x.std() + 1e-12)
    return float(np.mean(np.abs(np.diff(x))))


def line_geometry_features(trace: np.ndarray) -> np.ndarray:
    """Shift-tolerant geometry features visible in a trace image."""

    x = np.asarray(trace, dtype=float)
    x = (x - x.mean()) / (x.std() + 1e-12)
    dx = np.diff(x)
    ddx = np.diff(dx)
    abs_dx = np.abs(dx)
    signs = np.sign(dx)
    signs = signs[signs != 0.0]
    sign_changes = 0.0
    if len(signs) > 1:
        sign_changes = float(np.mean(signs[1:] != signs[:-1]))

    longest_run = 0
    run = 0
    previous = 0.0
    for value in np.sign(dx):
        if value == 0.0:
            run = 0
            previous = 0.0
        elif value == previous:
            run += 1
        else:
            run = 1
            previous = value
        longest_run = max(longest_run, run)

    jump_features: list[float] = []
    for window in (8, 16, 32):
        if len(x) >= 2 * window + 1:
            jumps = [
                abs(float(x[idx : idx + window].mean() - x[idx + window : idx + 2 * window].mean()))
                for idx in range(0, len(x) - 2 * window + 1)
            ]
            jump_features.append(float(max(jumps)))
        else:
            jump_features.append(0.0)

    cusum = np.cumsum(x - x.mean())
    return np.array(
        [
            float(abs_dx.mean()),
            float(abs_dx.std(ddof=0)),
            float(abs_dx.max(initial=0.0)),
            float(np.mean(np.abs(ddx))) if len(ddx) else 0.0,
            float(np.std(ddx, ddof=0)) if len(ddx) else 0.0,
            sign_changes,
            float(longest_run / max(len(dx), 1)),
            float(np.max(np.abs(cusum)) / max(len(x), 1)),
            *jump_features,
        ],
        dtype=float,
    )


def iaaft_surrogate(trace: np.ndarray, *, seed: int = 0, n_iter: int = 80) -> np.ndarray:
    """Return an IAAFT surrogate with matched marginal values and Fourier magnitudes."""

    if n_iter <= 0:
        raise ValueError("n_iter must be positive")
    rng = np.random.default_rng(seed)
    x = np.asarray(trace, dtype=float)
    x = (x - x.mean()) / (x.std() + 1e-12)
    target_sorted = np.sort(x)
    target_magnitude = np.abs(np.fft.rfft(x))
    y = rng.permutation(x)

    for _ in range(n_iter):
        spectrum = np.fft.rfft(y)
        phase = np.exp(1j * np.angle(spectrum))
        y = np.fft.irfft(target_magnitude * phase, n=len(x))
        order = np.argsort(y)
        ranked = np.empty_like(y)
        ranked[order] = target_sorted
        y = ranked
    return (y - y.mean()) / (y.std() + 1e-12)


def fourier_trace_features(trace: np.ndarray, n_freq: int = 20) -> np.ndarray:
    x = np.asarray(trace, dtype=float)
    centered = x - x.mean()
    spectrum = np.abs(np.fft.rfft(centered))[1 : n_freq + 1]
    spectrum = spectrum / (np.linalg.norm(spectrum) + 1e-12)
    return np.concatenate([spectrum, raw_trace_features(trace, bins=12)[-6:]])


def phase_scramble_trace(trace: np.ndarray, *, seed: int = 0) -> np.ndarray:
    """Preserve a trace's Fourier magnitude while randomizing phase."""

    rng = np.random.default_rng(seed)
    x = np.asarray(trace, dtype=float)
    centered = x - x.mean()
    spectrum = np.fft.rfft(centered)
    magnitude = np.abs(spectrum)
    phase = np.angle(spectrum)
    random_phase = rng.uniform(-np.pi, np.pi, size=phase.shape)
    random_phase[0] = phase[0]
    if len(random_phase) > 1 and len(x) % 2 == 0:
        random_phase[-1] = phase[-1]
    scrambled = np.fft.irfft(magnitude * np.exp(1j * random_phase), n=len(x))
    return (scrambled - scrambled.mean()) / (scrambled.std() + 1e-12)


def random_convolution_features(trace: np.ndarray, *, n_kernels: int = 64, seed: int = 0) -> np.ndarray:
    """ROCKET-style local convolution features without external dependencies."""

    rng = np.random.default_rng(seed)
    x = np.asarray(trace, dtype=float)
    x = (x - x.mean()) / (x.std() + 1e-12)
    features: list[float] = []
    lengths = [7, 9, 11]
    for idx in range(n_kernels):
        length = lengths[idx % len(lengths)]
        dilation = int(rng.choice([1, 2, 3, 4]))
        span = (length - 1) * dilation + 1
        if span >= len(x):
            dilation = 1
            span = length
        kernel = rng.normal(size=length)
        kernel = kernel - kernel.mean()
        values = np.array(
            [np.dot(x[start : start + span : dilation], kernel) for start in range(0, len(x) - span + 1)],
            dtype=float,
        )
        features.extend([float(values.max()), float(values.mean()), float(np.mean(values > 0.0))])
    return np.asarray(features, dtype=float)


def recurrence_trace_features(
    trace: np.ndarray,
    *,
    image_size: int = 64,
    bins: int = 8,
    quantile: float = 0.15,
) -> np.ndarray:
    image = recurrence_plot(trace, size=image_size, quantile=quantile)
    return np.concatenate(
        [
            block_reduce(image, bins=bins),
            np.array([image.mean(), image.std(), local_structure_score(image)], dtype=float),
            recurrence_quantification_features(image),
        ]
    )


def image_structure_features(
    trace: np.ndarray,
    *,
    image_size: int = 64,
    gramian_method: str = "summation",
    recurrence_quantile: float = 0.15,
) -> np.ndarray:
    """Low-dimensional local-structure summaries from trace image encodings."""

    line = line_plot_image(trace, size=image_size)
    gaf = gramian_angular_field(trace, size=image_size, method=gramian_method)
    rec = recurrence_plot(trace, size=image_size, quantile=recurrence_quantile)
    encoder = StrategySpectralEncoder(len(trace), size=image_size, seed=17)
    spectral, _, _ = encoder.gray(trace, beta=2.0)
    structure = np.array(
        [
            path_roughness(trace),
            local_structure_score(line),
            local_structure_score(gaf),
            local_structure_score(rec),
            local_structure_score(spectral),
        ],
        dtype=float,
    )
    return np.concatenate([structure, line_geometry_features(trace), recurrence_quantification_features(rec)])


def vision_trace_features(
    trace: np.ndarray,
    *,
    image_size: int = 64,
    bins: int = 8,
    gramian_method: str = "summation",
    recurrence_quantile: float = 0.15,
) -> np.ndarray:
    line = line_plot_image(trace, size=image_size)
    gaf = gramian_angular_field(trace, size=image_size, method=gramian_method)
    rec = recurrence_plot(trace, size=image_size, quantile=recurrence_quantile)
    encoder = StrategySpectralEncoder(len(trace), size=image_size, seed=17)
    spectral, _, _ = encoder.gray(trace, beta=2.0)
    return np.concatenate(
        [
            image_structure_features(
                trace,
                image_size=image_size,
                gramian_method=gramian_method,
                recurrence_quantile=recurrence_quantile,
            ),
            block_reduce(line, bins=bins),
            block_reduce(gaf, bins=bins),
            block_reduce(rec, bins=bins),
            block_reduce(spectral, bins=bins),
        ]
    )


def trace_image_stack(trace: np.ndarray, *, image_size: int = 32) -> np.ndarray:
    """Return a small multi-channel image stack for CNN-style baselines."""

    return np.stack(
        [
            line_plot_image(trace, size=image_size),
            gramian_angular_field(trace, size=image_size, method="summation"),
            recurrence_plot(trace, size=image_size, quantile=0.15),
        ],
        axis=0,
    ).astype(float)


def nearest_centroid_classifier(features: np.ndarray, labels: np.ndarray, train_mask: np.ndarray) -> ClassifierResult:
    X = np.asarray(features, dtype=float)
    y = np.asarray(labels)
    train = np.asarray(train_mask, dtype=bool)
    if X.ndim != 2:
        raise ValueError("features must be two-dimensional")
    if len(X) != len(y) or len(y) != len(train):
        raise ValueError("features, labels, and train mask lengths must agree")

    mu = X[train].mean(axis=0, keepdims=True)
    sigma = X[train].std(axis=0, keepdims=True) + 1e-9
    Z = (X - mu) / sigma
    classes = np.array(sorted(set(y.tolist())))
    centroids = np.vstack([Z[train & (y == label)].mean(axis=0) for label in classes])
    distances = ((Z[~train, None, :] - centroids[None, :, :]) ** 2).sum(axis=2)
    predictions = classes[np.argmin(distances, axis=1)]
    test_labels = y[~train]
    return ClassifierResult(float(np.mean(predictions == test_labels)), predictions, test_labels)


def _sigmoid(x: np.ndarray) -> np.ndarray:
    return 1.0 / (1.0 + np.exp(-np.clip(x, -40.0, 40.0)))


def _conv2d_valid_batch(images: np.ndarray, kernels: np.ndarray, bias: np.ndarray) -> tuple[np.ndarray, np.ndarray]:
    k = kernels.shape[-1]
    patches = np.lib.stride_tricks.sliding_window_view(images, (k, k), axis=(2, 3))
    conv = np.einsum("nchwkl,fckl->nfhw", patches, kernels, optimize=True) + bias[None, :, None, None]
    return conv, patches


def tiny_cnn_binary_classifier(
    image_stacks: np.ndarray,
    labels: np.ndarray,
    train_mask: np.ndarray,
    *,
    n_filters: int = 8,
    kernel_size: int = 5,
    epochs: int = 90,
    learning_rate: float = 0.08,
    weight_decay: float = 1e-3,
    seed: int = 0,
) -> ClassifierResult:
    """Train a one-layer NumPy CNN baseline from scratch for binary image tasks."""

    X = np.asarray(image_stacks, dtype=float)
    y = np.asarray(labels)
    train = np.asarray(train_mask, dtype=bool)
    classes = np.array(sorted(set(y.tolist())))
    if X.ndim != 4:
        raise ValueError("image_stacks must have shape (n, channels, height, width)")
    if len(classes) != 2:
        raise ValueError("tiny_cnn_binary_classifier supports binary labels")
    if len(X) != len(y) or len(y) != len(train):
        raise ValueError("image_stacks, labels, and train mask lengths must agree")
    if kernel_size < 2 or kernel_size > min(X.shape[2], X.shape[3]):
        raise ValueError("invalid kernel_size")

    mu = X[train].mean(axis=(0, 2, 3), keepdims=True)
    sigma = X[train].std(axis=(0, 2, 3), keepdims=True) + 1e-9
    Z = (X - mu) / sigma
    y01 = (y == classes[1]).astype(float)
    rng = np.random.default_rng(seed)
    kernels = rng.normal(0.0, 0.08, size=(n_filters, Z.shape[1], kernel_size, kernel_size))
    conv_bias = np.zeros(n_filters, dtype=float)
    linear = rng.normal(0.0, 0.08, size=n_filters)
    intercept = 0.0

    X_train = Z[train]
    y_train = y01[train]
    batch_n = max(1, len(X_train))
    for _ in range(epochs):
        conv, patches = _conv2d_valid_batch(X_train, kernels, conv_bias)
        active = conv > 0.0
        hidden = np.maximum(conv, 0.0)
        pooled = hidden.mean(axis=(2, 3))
        logits = pooled @ linear + intercept
        probs = _sigmoid(logits)
        dlogits = (probs - y_train) / batch_n

        dlinear = pooled.T @ dlogits + weight_decay * linear
        dintercept = float(dlogits.sum())
        dpooled = dlogits[:, None] * linear[None, :]
        dconv = active * (dpooled[:, :, None, None] / max(conv.shape[2] * conv.shape[3], 1))
        dkernels = np.einsum("nfhw,nchwkl->fckl", dconv, patches, optimize=True) + weight_decay * kernels
        dconv_bias = dconv.sum(axis=(0, 2, 3))

        kernels -= learning_rate * dkernels
        conv_bias -= learning_rate * dconv_bias
        linear -= learning_rate * dlinear
        intercept -= learning_rate * dintercept

    conv, _ = _conv2d_valid_batch(Z, kernels, conv_bias)
    pooled = np.maximum(conv, 0.0).mean(axis=(2, 3))
    scores = pooled @ linear + intercept
    predictions = np.where(scores[~train] >= 0.0, classes[1], classes[0])
    test_labels = y[~train]
    return ClassifierResult(float(np.mean(predictions == test_labels)), predictions, test_labels)


def ridge_binary_classifier(
    features: np.ndarray,
    labels: np.ndarray,
    train_mask: np.ndarray,
    *,
    alpha: float = 1.0,
) -> ClassifierResult:
    """Ridge-regularized linear classifier for binary feature comparisons."""

    if alpha < 0.0:
        raise ValueError("alpha must be non-negative")
    X = np.asarray(features, dtype=float)
    y = np.asarray(labels)
    train = np.asarray(train_mask, dtype=bool)
    classes = np.array(sorted(set(y.tolist())))
    if X.ndim != 2:
        raise ValueError("features must be two-dimensional")
    if len(classes) != 2:
        raise ValueError("ridge_binary_classifier supports binary labels")
    if len(X) != len(y) or len(y) != len(train):
        raise ValueError("features, labels, and train mask lengths must agree")

    target = np.where(y == classes[1], 1.0, -1.0)
    mu = X[train].mean(axis=0, keepdims=True)
    sigma = X[train].std(axis=0, keepdims=True) + 1e-9
    Z = (X - mu) / sigma
    design = np.column_stack([Z, np.ones(len(Z))])
    penalty = alpha * np.eye(design.shape[1])
    penalty[-1, -1] = 0.0
    weights = np.linalg.solve(design[train].T @ design[train] + penalty, design[train].T @ target[train])
    scores = design[~train] @ weights
    predictions = np.where(scores >= 0.0, classes[1], classes[0])
    test_labels = y[~train]
    return ClassifierResult(float(np.mean(predictions == test_labels)), predictions, test_labels)


def best_threshold_classifier(features: np.ndarray, labels: np.ndarray, train_mask: np.ndarray) -> ClassifierResult:
    """Train a one-dimensional threshold classifier on a binary task."""

    X = np.asarray(features, dtype=float)
    y = np.asarray(labels)
    train = np.asarray(train_mask, dtype=bool)
    classes = np.array(sorted(set(y.tolist())))
    if len(classes) != 2:
        raise ValueError("best_threshold_classifier supports binary labels")

    fit = train.copy()
    validate = np.zeros_like(train)
    for label in classes:
        class_idx = np.where(train & (y == label))[0]
        if len(class_idx) >= 6:
            validation_count = max(1, len(class_idx) // 4)
            validation_idx = class_idx[-validation_count:]
            validate[validation_idx] = True
            fit[validation_idx] = False
    score_mask = validate if validate.any() else fit

    best: tuple[float, float, int, float, bool] | None = None
    for dim in range(X.shape[1]):
        values = X[fit, dim]
        thresholds = np.unique(values)
        if len(thresholds) > 1:
            thresholds = (thresholds[:-1] + thresholds[1:]) / 2.0
        for threshold in thresholds:
            for positive_above in (False, True):
                fit_pred = np.where(
                    X[fit, dim] >= threshold,
                    classes[int(positive_above)],
                    classes[int(not positive_above)],
                )
                score_pred = np.where(
                    X[score_mask, dim] >= threshold,
                    classes[int(positive_above)],
                    classes[int(not positive_above)],
                )
                fit_acc = float(np.mean(fit_pred == y[fit]))
                score_acc = float(np.mean(score_pred == y[score_mask]))
                candidate = (score_acc, fit_acc, dim, float(threshold), positive_above)
                if (
                    best is None
                    or score_acc > best[0] + 1e-12
                    or (
                        abs(score_acc - best[0]) <= 1e-12
                        and (fit_acc > best[1] + 1e-12 or (abs(fit_acc - best[1]) <= 1e-12 and dim < best[2]))
                    )
                ):
                    best = candidate
    if best is None:
        predictions = np.full(np.sum(~train), classes[0])
    else:
        _, _, dim, threshold, positive_above = best
        predictions = np.where(
            X[~train, dim] >= threshold,
            classes[int(positive_above)],
            classes[int(not positive_above)],
        )
    test_labels = y[~train]
    return ClassifierResult(float(np.mean(predictions == test_labels)), predictions, test_labels)


==> anc/code/src/epistemic_horizon_game/disclosure_optimization.py <==
"""Disclosure optimization primitives for epistemic-horizon games."""

from __future__ import annotations

from dataclasses import dataclass
from itertools import combinations
from typing import Iterable

import numpy as np

from .simulation import SimulationConfig


@dataclass(frozen=True)
class DisclosureGroup:
    name: str
    agents: tuple[int, ...]


@dataclass(frozen=True)
class MeanFieldOutcome:
    action_share: np.ndarray
    payoff_by_action: np.ndarray
    welfare: float
    awareness_share: np.ndarray
    iterations: int
    residual: float


@dataclass(frozen=True)
class DisclosureEvaluation:
    selected_groups: tuple[str, ...]
    selected_indices: tuple[int, ...]
    revealed_agents: int
    action_share: np.ndarray
    welfare: float
    welfare_loss: float
    target_payoff_loss: float
    feasible: bool


def make_initial_awareness(
    n_agents: int,
    n_actions: int,
    hidden_action: int,
    initially_aware: Iterable[int],
) -> np.ndarray:
    awareness = np.ones((n_agents, n_actions), dtype=bool)
    awareness[:, hidden_action] = False
    awareness[list(initially_aware), hidden_action] = True
    return awareness


def reveal_to_agents(awareness: np.ndarray, hidden_action: int, agents: Iterable[int]) -> np.ndarray:
    updated = np.asarray(awareness, dtype=bool).copy()
    updated[list(agents), hidden_action] = True
    return updated


def reveal_groups(
    awareness: np.ndarray,
    hidden_action: int,
    groups: list[DisclosureGroup],
    selected_indices: Iterable[int],
) -> np.ndarray:
    updated = np.asarray(awareness, dtype=bool).copy()
    for idx in selected_indices:
        updated[list(groups[int(idx)].agents), hidden_action] = True
    return updated


def _softmax_masked(utilities: np.ndarray, mask: np.ndarray, temperature: float) -> np.ndarray:
    scaled = utilities / max(temperature, 1e-9)
    scaled = np.where(mask, scaled, -np.inf)
    row_max = np.max(scaled, axis=1, keepdims=True)
    shifted = np.where(np.isfinite(row_max), scaled - row_max, -np.inf)
    weights = np.exp(shifted)
    weights = np.where(mask, weights, 0.0)
    totals = weights.sum(axis=1, keepdims=True)
    fallback = mask / np.maximum(mask.sum(axis=1, keepdims=True), 1)
    return np.where(totals > 0, weights / totals, fallback)


def mean_field_logit_outcome(
    awareness: np.ndarray,
    config: SimulationConfig,
    *,
    max_iter: int = 10_000,
    tolerance: float = 1e-11,
    damping: float = 0.45,
) -> MeanFieldOutcome:
    """Compute a population logit fixed point for a fixed awareness profile."""

    if awareness.shape != (config.n_agents, config.n_actions):
        raise ValueError("awareness shape must match config")
    if config.choice_rule != "softmax":
        raise ValueError("mean-field outcome currently supports softmax choice")

    base_values = np.asarray(config.base_values, dtype=float)
    awareness_share = awareness.mean(axis=0)
    share = awareness / np.maximum(awareness.sum(axis=1, keepdims=True), 1)
    share = share.mean(axis=0)
    residual = float("inf")

    for iteration in range(1, max_iter + 1):
        rarity_bonus = config.epistemic_bonus * (1.0 - awareness_share)
        utilities = base_values[None, :] - config.crowd_cost * (share[None, :] ** config.congestion_power)
        utilities = utilities + rarity_bonus[None, :]
        if config.desire_mode == "utility":
            utilities[:, config.hidden_action] += config.desire_bias
        probabilities = _softmax_masked(utilities, awareness, config.temperature)
        next_share = probabilities.mean(axis=0)
        residual = float(np.max(np.abs(next_share - share)))
        share = (1.0 - damping) * share + damping * next_share
        if residual <= tolerance:
            break

    payoff_by_action = base_values - config.crowd_cost * (share**config.congestion_power)
    welfare = float(np.dot(share, payoff_by_action))
    return MeanFieldOutcome(
        action_share=share,
        payoff_by_action=payoff_by_action,
        welfare=welfare,
        awareness_share=awareness_share,
        iterations=iteration,
        residual=residual,
    )


def evaluate_disclosure(
    awareness: np.ndarray,
    groups: list[DisclosureGroup],
    selected_indices: Iterable[int],
    config: SimulationConfig,
    *,
    min_welfare: float = -float("inf"),
) -> DisclosureEvaluation:
    selected = tuple(sorted({int(idx) for idx in selected_indices}))
    baseline = mean_field_logit_outcome(awareness, config)
    updated = reveal_groups(awareness, config.hidden_action, groups, selected)
    outcome = mean_field_logit_outcome(updated, config)
    revealed = int(updated[:, config.hidden_action].sum() - awareness[:, config.hidden_action].sum())
    welfare_loss = float(baseline.welfare - outcome.welfare)
    target_payoff_loss = float(
        baseline.payoff_by_action[config.hidden_action] - outcome.payoff_by_action[config.hidden_action]
    )
    return DisclosureEvaluation(
        selected_groups=tuple(groups[idx].name for idx in selected),
        selected_indices=selected,
        revealed_agents=revealed,
        action_share=outcome.action_share,
        welfare=outcome.welfare,
        welfare_loss=welfare_loss,
        target_payoff_loss=target_payoff_loss,
        feasible=outcome.welfare >= min_welfare,
    )


def exact_welfare_safe_disclosure(
    awareness: np.ndarray,
    groups: list[DisclosureGroup],
    budget: int,
    min_welfare: float,
    config: SimulationConfig,
) -> DisclosureEvaluation:
    """Maximize revealed agents subject to a welfare floor and group budget."""

    best: DisclosureEvaluation | None = None
    for size in range(budget + 1):
        for selected in combinations(range(len(groups)), size):
            evaluation = evaluate_disclosure(awareness, groups, selected, config, min_welfare=min_welfare)
            if not evaluation.feasible:
                continue
            if best is None:
                best = evaluation
                continue
            key = (evaluation.revealed_agents, evaluation.welfare, -len(evaluation.selected_indices))
            best_key = (best.revealed_agents, best.welfare, -len(best.selected_indices))
            if key > best_key:
                best = evaluation
    if best is None:
        return evaluate_disclosure(awareness, groups, (), config, min_welfare=min_welfare)
    return best


def greedy_welfare_safe_disclosure(
    awareness: np.ndarray,
    groups: list[DisclosureGroup],
    budget: int,
    min_welfare: float,
    config: SimulationConfig,
) -> DisclosureEvaluation:
    selected: set[int] = set()
    current = evaluate_disclosure(awareness, groups, (), config, min_welfare=min_welfare)

    for _ in range(budget):
        candidates: list[tuple[float, DisclosureEvaluation]] = []
        for idx in range(len(groups)):
            if idx in selected:
                continue
            evaluation = evaluate_disclosure(awareness, groups, selected | {idx}, config, min_welfare=min_welfare)
            if not evaluation.feasible:
                continue
            marginal_agents = evaluation.revealed_agents - current.revealed_agents
            marginal_loss = max(evaluation.welfare_loss - current.welfare_loss, 1e-9)
            candidates.append((marginal_agents / marginal_loss, evaluation))
        if not candidates:
            break
        _, current = max(candidates, key=lambda item: (item[0], item[1].revealed_agents, item[1].welfare))
        selected = set(current.selected_indices)
    return current


def exact_minimum_harmful_revelation(
    awareness: np.ndarray,
    groups: list[DisclosureGroup],
    loss_threshold: float,
    config: SimulationConfig,
) -> DisclosureEvaluation | None:
    """Find the smallest group subset whose revelation crosses a target-payoff loss threshold."""

    for size in range(len(groups) + 1):
        best_at_size: DisclosureEvaluation | None = None
        for selected in combinations(range(len(groups)), size):
            evaluation = evaluate_disclosure(awareness, groups, selected, config)
            if evaluation.target_payoff_loss < loss_threshold:
                continue
            if best_at_size is None or evaluation.target_payoff_loss > best_at_size.target_payoff_loss:
                best_at_size = evaluation
        if best_at_size is not None:
            return best_at_size
    return None


def price_of_information(
    awareness: np.ndarray,
    groups: list[DisclosureGroup],
    selected_indices: Iterable[int],
    config: SimulationConfig,
) -> float:
    return evaluate_disclosure(awareness, groups, selected_indices, config).target_payoff_loss


==> anc/code/src/epistemic_horizon_game/game_theory_audits.py <==
"""Small closed-form game-theory audit experiments for reviewer checks."""

from __future__ import annotations

import math
from collections.abc import Iterable

import numpy as np


def _sigmoid(value: float) -> float:
    return 1.0 / (1.0 + math.exp(-value))


def _softmax_masked(utilities: np.ndarray, mask: np.ndarray, tau: float) -> np.ndarray:
    scaled = np.where(mask, utilities / max(tau, 1e-12), -np.inf)
    shifted = scaled - np.max(scaled)
    weights = np.where(mask, np.exp(shifted), 0.0)
    return weights / weights.sum()


def nonreducibility_transition_witness(*, eta: float = 0.4, tau: float = 0.2) -> tuple[list[dict[str, float | str]], dict[str, float]]:
    """Two count-identical histories with different awareness transition kernels."""

    p_h_agent1 = _sigmoid(eta / (2.0 * tau))
    p_h_agent2 = 0.0
    p_hp = 0.5
    dist_h = np.array([1.0 - p_h_agent1, p_h_agent1, 0.0], dtype=float)
    dist_hp = np.array([(1.0 - p_hp) ** 2, 2.0 * p_hp * (1.0 - p_hp), p_hp**2], dtype=float)
    tv = 0.5 * float(np.abs(dist_h - dist_hp).sum())
    aggregate_h = 0.5 * (p_h_agent1 + p_h_agent2)
    aggregate_hp = p_hp
    rows = [
        {
            "history": "scarce_awareness",
            "current_count_b": 2.0,
            "current_count_r": 0.0,
            "awareness_share_r": 0.5,
            "agent1_pr_r_next": p_h_agent1,
            "agent2_pr_r_next": p_h_agent2,
            "aggregate_pr_r_next": aggregate_h,
            "pr_next_count_r_0": float(dist_h[0]),
            "pr_next_count_r_1": float(dist_h[1]),
            "pr_next_count_r_2": float(dist_h[2]),
            "total_variation_vs_other_history": tv,
        },
        {
            "history": "full_awareness",
            "current_count_b": 2.0,
            "current_count_r": 0.0,
            "awareness_share_r": 1.0,
            "agent1_pr_r_next": p_hp,
            "agent2_pr_r_next": p_hp,
            "aggregate_pr_r_next": aggregate_hp,
            "pr_next_count_r_0": float(dist_hp[0]),
            "pr_next_count_r_1": float(dist_hp[1]),
            "pr_next_count_r_2": float(dist_hp[2]),
            "total_variation_vs_other_history": tv,
        },
    ]
    return rows, {
        "gt_nonreducibility_tv": tv,
        "gt_nonreducibility_aggregate_gap": abs(aggregate_hp - aggregate_h),
    }


def _fixed_awareness_response(x: np.ndarray, *, tau: float, rho: float, hidden_unaware_fraction: float) -> np.ndarray:
    base_values = np.array([1.0, 1.0, 1.18], dtype=float)
    awareness_share = np.array([1.0, 1.0, 1.0 - hidden_unaware_fraction], dtype=float)
    rarity_bonus = 0.12 * (1.0 - awareness_share)
    utilities = base_values - np.power(np.maximum(x, 1e-12), rho) + rarity_bonus
    full = _softmax_masked(utilities, np.array([True, True, True]), tau)
    restricted = _softmax_masked(utilities, np.array([True, True, False]), tau)
    return (1.0 - hidden_unaware_fraction) * full + hidden_unaware_fraction * restricted


def _fixed_point(
    *,
    tau: float,
    rho: float,
    hidden_unaware_fraction: float,
    steps: int = 600,
    damping: float = 0.35,
) -> tuple[np.ndarray, float]:
    x = np.array([1.0 / 3.0, 1.0 / 3.0, 1.0 / 3.0], dtype=float)
    last_delta = math.inf
    for _ in range(steps):
        y = _fixed_awareness_response(x, tau=tau, rho=rho, hidden_unaware_fraction=hidden_unaware_fraction)
        next_x = (1.0 - damping) * x + damping * y
        last_delta = float(np.max(np.abs(next_x - x)))
        x = next_x
        if last_delta < 1e-12:
            break
    return x, last_delta


def _local_jacobian_inf_norm(x: np.ndarray, *, tau: float, rho: float, hidden_unaware_fraction: float) -> float:
    eps = 1e-5
    base = _fixed_awareness_response(x, tau=tau, rho=rho, hidden_unaware_fraction=hidden_unaware_fraction)
    jac = np.zeros((len(x), len(x)), dtype=float)
    for col in range(len(x)):
        perturbed = x.copy()
        perturbed[col] += eps
        value = _fixed_awareness_response(perturbed, tau=tau, rho=rho, hidden_unaware_fraction=hidden_unaware_fraction)
        jac[:, col] = (value - base) / eps
    return float(np.max(np.sum(np.abs(jac), axis=1)))


def masked_logit_contraction_audit(
    *,
    temperatures: Iterable[float] = (0.12, 0.18, 0.28, 0.45),
    congestion_powers: Iterable[float] = (0.75, 1.0, 1.5, 2.0),
    hidden_unaware_fractions: Iterable[float] = (0.0, 0.4, 0.8),
) -> tuple[list[dict[str, float | bool]], dict[str, float]]:
    """Compare the sufficient contraction bound with local fixed-point behavior."""

    rows: list[dict[str, float | bool]] = []
    epsilon = 0.05
    for hidden_unaware in hidden_unaware_fractions:
        for tau in temperatures:
            for rho in congestion_powers:
                max_slope = rho if rho >= 1.0 else rho * epsilon ** (rho - 1.0)
                scalar_bound = max_slope / (2.0 * tau)
                fixed_point, residual = _fixed_point(tau=tau, rho=rho, hidden_unaware_fraction=hidden_unaware)
                local_norm = _local_jacobian_inf_norm(
                    fixed_point,
                    tau=tau,
                    rho=rho,
                    hidden_unaware_fraction=hidden_unaware,
                )
                sufficient = scalar_bound < 1.0
                empirical = local_norm < 1.0
                rows.append(
                    {
                        "hidden_unaware_fraction": hidden_unaware,
                        "temperature": tau,
                        "congestion_power": rho,
                        "scalar_sufficient_bound": scalar_bound,
                        "local_jacobian_inf_norm": local_norm,
                        "fixed_point_x_a": float(fixed_point[0]),
                        "fixed_point_x_b": float(fixed_point[1]),
                        "fixed_point_x_r": float(fixed_point[2]),
                        "iteration_residual": residual,
                        "sufficient_condition_holds": sufficient,
                        "empirical_local_contraction": empirical,
                        "conservative_case": (not sufficient) and empirical,
                    }
                )
    conservative = sum(1 for row in rows if bool(row["conservative_case"]))
    empirical_rows = [float(row["local_jacobian_inf_norm"]) for row in rows]
    return rows, {
        "gt_contraction_audit_count": float(len(rows)),
        "gt_contraction_conservative_cases": float(conservative),
        "gt_contraction_empirical_max_norm": max(empirical_rows),
    }


def _welfare(shares: np.ndarray, values: np.ndarray, *, c: float = 1.0) -> float:
    return float(np.dot(shares, values) - c * np.dot(shares, shares))


def price_welfare_policy_grid() -> tuple[list[dict[str, float | str]], dict[str, float]]:
    """Closed-form disclosure moves showing target-price and welfare separation."""

    cases = [
        ("price_up_welfare_up", "single_move", np.array([0.1, 0.9, 0.0]), np.array([2.0, 1.0, 0.0]), 1, 0.2),
        ("price_up_welfare_down", "single_move", np.array([0.8, 0.2, 0.0]), np.array([1.0, 1.0, 0.0]), 1, 0.1),
        ("ranking_opposite", "policy_S_low_price", np.array([0.1, 0.6, 0.3]), np.array([2.0, 1.9, 1.0]), 1, 0.1),
        ("ranking_opposite", "policy_T_high_welfare", np.array([0.1, 0.6, 0.3]), np.array([2.0, 1.9, 1.0]), 2, 0.2),
    ]
    rows: list[dict[str, float | str]] = []
    for scenario, policy, before, values, source, delta in cases:
        after = before.copy()
        after[0] += delta
        after[source] -= delta
        target_price = delta
        welfare_change = _welfare(after, values) - _welfare(before, values)
        rows.append(
            {
                "scenario": scenario,
                "policy": policy,
                "source_action": float(source),
                "initial_target_share": float(before[0]),
                "delta_to_target": delta,
                "target_price": target_price,
                "welfare_change": welfare_change,
                "welfare_direction": "up" if welfare_change > 0 else "down",
            }
        )

    ranking_rows = [row for row in rows if row["scenario"] == "ranking_opposite"]
    price_order = sorted(ranking_rows, key=lambda row: float(row["target_price"]))
    welfare_order = sorted(ranking_rows, key=lambda row: float(row["welfare_change"]), reverse=True)
    opposite = float(price_order[0]["policy"] != welfare_order[0]["policy"])
    return rows, {
        "gt_price_welfare_up_cases": float(sum(row["welfare_direction"] == "up" for row in rows)),
        "gt_price_welfare_down_cases": float(sum(row["welfare_direction"] == "down" for row in rows)),
        "gt_price_welfare_opposite_policy_pairs": opposite,
    }


def same_reach_signal_structure_example(
    *,
    reach_share: float = 0.4,
    eta: float = 0.3,
    tau: float = 0.15,
) -> tuple[list[dict[str, float | str]], dict[str, float]]:
    """Same reach, different posterior awareness beliefs, different adoption odds."""

    rows: list[dict[str, float | str]] = []
    for posterior in (0.10, 0.25, reach_share, 0.65, 0.85):
        odds_ratio_vs_public = math.exp(eta * (reach_share - posterior) / tau)
        adoption = _sigmoid(eta * (1.0 - posterior) / tau)
        rows.append(
            {
                "signal_structure": "public" if posterior == reach_share else "correlated",
                "reach_share": reach_share,
                "posterior_awareness_share": posterior,
                "relative_odds_vs_public": odds_ratio_vs_public,
                "recipient_adoption_probability": adoption,
            }
        )
    adoptions = [float(row["recipient_adoption_probability"]) for row in rows]
    odds = [float(row["relative_odds_vs_public"]) for row in rows]
    return rows, {
        "gt_signal_adoption_spread": max(adoptions) - min(adoptions),
        "gt_signal_max_relative_odds": max(odds),
        "gt_signal_min_relative_odds": min(odds),
    }


==> anc/code/src/epistemic_horizon_game/mechanism_graphs.py <==
"""Graph kernelization helpers for bounded-dependence game mechanisms."""

from __future__ import annotations

from dataclasses import dataclass

import numpy as np


@dataclass(frozen=True)
class KernelizationResult:
    original_nodes: int
    original_edges: int
    budget: int
    target_treewidth: int
    removed_vertices: tuple[int, ...]
    kernel_nodes: int
    kernel_edges: int
    treewidth_upper_bound: int


def _as_graph(adjacency: np.ndarray) -> np.ndarray:
    graph = np.asarray(adjacency, dtype=bool).copy()
    if graph.ndim != 2 or graph.shape[0] != graph.shape[1]:
        raise ValueError("adjacency must be square")
    graph |= graph.T
    np.fill_diagonal(graph, False)
    return graph


def edge_count(adjacency: np.ndarray) -> int:
    graph = _as_graph(adjacency)
    return int(np.triu(graph, 1).sum())


def min_fill_treewidth_upper_bound(adjacency: np.ndarray) -> int:
    """Deterministic greedy min-fill treewidth upper bound."""

    graph = _as_graph(adjacency)
    remaining = set(range(graph.shape[0]))
    width = 0
    while remaining:
        best_vertex = None
        best_score = None
        for vertex in sorted(remaining):
            neighbors = [u for u in remaining if graph[vertex, u]]
            fill = 0
            for i, u in enumerate(neighbors):
                for v in neighbors[i + 1 :]:
                    if not graph[u, v]:
                        fill += 1
            score = (fill, len(neighbors), vertex)
            if best_score is None or score < best_score:
                best_score = score
                best_vertex = vertex
        assert best_vertex is not None
        neighbors = [u for u in remaining if graph[best_vertex, u]]
        width = max(width, len(neighbors))
        for i, u in enumerate(neighbors):
            for v in neighbors[i + 1 :]:
                graph[u, v] = True
                graph[v, u] = True
        remaining.remove(best_vertex)
    return int(width)


def induced_subgraph(adjacency: np.ndarray, vertices: list[int]) -> np.ndarray:
    graph = _as_graph(adjacency)
    return graph[np.ix_(vertices, vertices)]


def kernelize_to_treewidth(
    adjacency: np.ndarray,
    budget: int,
    target_treewidth: int,
) -> KernelizationResult:
    """Remove at most ``budget`` high-impact vertices to lower treewidth."""

    if budget < 0 or target_treewidth < 0:
        raise ValueError("budget and target_treewidth must be nonnegative")
    graph = _as_graph(adjacency)
    original_nodes = graph.shape[0]
    original_edges = edge_count(graph)
    active = list(range(original_nodes))
    removed: list[int] = []
    current_tw = min_fill_treewidth_upper_bound(induced_subgraph(graph, active)) if active else 0
    while active and len(removed) < budget and current_tw > target_treewidth:
        best_vertex = None
        best_key = None
        for vertex in active:
            trial = [u for u in active if u != vertex]
            trial_graph = induced_subgraph(graph, trial)
            trial_tw = min_fill_treewidth_upper_bound(trial_graph) if trial else 0
            degree = int(graph[vertex, active].sum())
            key = (trial_tw, -degree, vertex)
            if best_key is None or key < best_key:
                best_key = key
                best_vertex = vertex
        assert best_vertex is not None
        active.remove(best_vertex)
        removed.append(best_vertex)
        current_tw = min_fill_treewidth_upper_bound(induced_subgraph(graph, active)) if active else 0
    kernel_graph = induced_subgraph(graph, active)
    return KernelizationResult(
        original_nodes=original_nodes,
        original_edges=original_edges,
        budget=budget,
        target_treewidth=target_treewidth,
        removed_vertices=tuple(removed),
        kernel_nodes=len(active),
        kernel_edges=edge_count(kernel_graph),
        treewidth_upper_bound=current_tw,
    )


def bounded_treewidth_dp_work(nodes: int, treewidth: int, budget: int, alphabet: int = 2) -> int:
    """Runtime proxy for budget branching plus tree-decomposition DP."""

    if nodes < 0 or treewidth < 0 or budget < 0 or alphabet < 2:
        raise ValueError("arguments must be nonnegative and alphabet >= 2")
    return int((2**budget) * max(1, nodes) * (alphabet ** (treewidth + 1)))


==> anc/code/src/epistemic_horizon_game/policy_inference.py <==
"""Policy scoring and bounded-search utilities for partially observed games."""

from __future__ import annotations

from dataclasses import dataclass
from math import comb, exp, log
from typing import Iterable, Sequence

import numpy as np


def _probability_vector(values: Sequence[float], *, name: str) -> np.ndarray:
    vector = np.asarray(values, dtype=float)
    if vector.ndim != 1 or vector.size == 0:
        raise ValueError(f"{name} must be a nonempty one-dimensional vector")
    if np.any(vector < 0):
        raise ValueError(f"{name} must be nonnegative")
    total = float(vector.sum())
    if total <= 0:
        raise ValueError(f"{name} must have positive mass")
    return vector / total


def expected_policy_surprise(
    predicted_outcome: Sequence[float],
    preferred_outcome: Sequence[float],
    ambiguity: Sequence[float] | float,
) -> dict[str, float]:
    """Risk-plus-ambiguity cost for one policy in a finite game."""

    q_outcome = _probability_vector(predicted_outcome, name="predicted_outcome")
    preferred = _probability_vector(preferred_outcome, name="preferred_outcome")
    amb = np.asarray(ambiguity, dtype=float)
    if amb.ndim == 0:
        amb = np.full_like(q_outcome, float(amb))
    if amb.shape != q_outcome.shape:
        raise ValueError("ambiguity must be scalar or match predicted_outcome")
    if np.any(amb < 0):
        raise ValueError("ambiguity must be nonnegative")
    risk = float(np.sum(q_outcome * (np.log(np.maximum(q_outcome, 1.0e-12)) - np.log(np.maximum(preferred, 1.0e-12)))))
    ambiguity_cost = float(np.sum(q_outcome * amb))
    return {
        "risk": risk,
        "ambiguity": ambiguity_cost,
        "policy_surprise": risk + ambiguity_cost,
    }


def policy_path_weights(costs: Sequence[float], *, precision: float = 1.0) -> np.ndarray:
    """Boltzmann weights over finite policy costs."""

    values = np.asarray(costs, dtype=float)
    if values.ndim != 1 or values.size == 0:
        raise ValueError("costs must be a nonempty one-dimensional vector")
    if precision <= 0:
        raise ValueError("precision must be positive")
    shifted = values - float(np.min(values))
    weights = np.exp(-precision * shifted)
    return weights / np.maximum(float(weights.sum()), 1.0e-12)


@dataclass(frozen=True)
class PolicyComplexity:
    """Finite-horizon work envelopes for exact and structured policy search."""

    exact_policy_count: int
    budget_limited_policy_count: int
    variable_elimination_work: int
    parameterized_by: tuple[str, ...]
    exact_planning_note: str


def bounded_treewidth_policy_complexity(
    *,
    horizon: int,
    action_count: int,
    hidden_state_count: int,
    observation_count: int,
    budget: int,
    treewidth: int,
) -> PolicyComplexity:
    """Work bounds for policy search on a bounded-treewidth belief graph."""

    if horizon < 1 or action_count < 1 or hidden_state_count < 1 or observation_count < 1:
        raise ValueError("horizon, action_count, hidden_state_count, and observation_count must be positive")
    if budget < 0 or treewidth < 0:
        raise ValueError("budget and treewidth must be nonnegative")
    exact = int(action_count**horizon)
    max_changes = min(budget, horizon)
    limited = 0
    for changes in range(max_changes + 1):
        limited += comb(horizon, changes) * max(action_count - 1, 0) ** changes
    alphabet = max(hidden_state_count, observation_count)
    work = int(horizon * max(limited, 1) * alphabet ** (treewidth + 1))
    return PolicyComplexity(
        exact_policy_count=exact,
        budget_limited_policy_count=int(limited),
        variable_elimination_work=work,
        parameterized_by=("budget", "treewidth"),
        exact_planning_note=(
            "Exact finite-horizon partially observed policy optimization has "
            "the usual state-space explosion; bounded budget and bounded "
            "treewidth give the stated dynamic-programming envelope."
        ),
    )


def update_payoff_weights(
    weights: np.ndarray,
    realized_rates: Sequence[float],
    target_rates: Sequence[float],
    curvature: np.ndarray,
    *,
    step_size: float = 0.02,
    max_scale: float = 0.25,
) -> np.ndarray:
    """Local mechanism-weight update driven by target-rate and curvature errors."""

    matrix = np.asarray(weights, dtype=float)
    rates = np.asarray(realized_rates, dtype=float)
    target = np.asarray(target_rates, dtype=float)
    curve = np.asarray(curvature, dtype=float)
    if matrix.ndim != 2 or matrix.shape[0] != matrix.shape[1]:
        raise ValueError("weights must be a square matrix")
    if rates.shape != (matrix.shape[0],) or target.shape != rates.shape:
        raise ValueError("rate vectors must match the matrix size")
    if curve.shape != matrix.shape:
        raise ValueError("curvature must match weights")
    rate_error = np.clip((target - rates) / np.maximum(target, 1.0e-6), -1.0, 1.0)
    curvature_drive = curve - float(np.mean(curve))
    curvature_drive /= max(float(np.max(np.abs(curvature_drive))), 1.0e-12)
    local_drive = rate_error[:, None] + 0.5 * rate_error[None, :] + curvature_drive
    scale = np.clip(step_size * local_drive, -max_scale, max_scale)
    updated = matrix * (1.0 + scale)
    np.fill_diagonal(updated, 0.0)
    return updated


def policy_resilience_measures(
    policy_costs: Sequence[float],
    policy_success: Sequence[float],
    complexity: PolicyComplexity,
) -> dict[str, float]:
    """Normalize policy-search outputs into mechanism-resilience measures."""

    weights = policy_path_weights(policy_costs)
    success = np.asarray(policy_success, dtype=float)
    if success.shape != weights.shape:
        raise ValueError("policy_success must match policy_costs")
    if np.any((success < 0) | (success > 1)):
        raise ValueError("policy_success must lie in [0, 1]")
    expected_success = float(np.dot(weights, success))
    search_compression = 1.0 - min(
        1.0,
        complexity.budget_limited_policy_count / max(complexity.exact_policy_count, 1),
    )
    work_score = 1.0 / (1.0 + log(max(complexity.variable_elimination_work, 1), 10))
    return {
        "policy_expected_success": expected_success,
        "policy_search_compression": search_compression,
        "bounded_treewidth_work_score": work_score,
    }


def geometric_resilience_index(values: Iterable[float], *, floor: float = 1.0e-8) -> float:
    """Geometric mean for normalized mechanism-resilience measures."""

    vector = np.clip(np.asarray(list(values), dtype=float), floor, 1.0)
    if vector.size == 0:
        raise ValueError("at least one value is required")
    return float(exp(float(np.mean(np.log(vector)))))


==> anc/code/src/epistemic_horizon_game/simulation.py <==
"""Simulation primitives for epistemic-horizon minority games.

The model is intentionally small enough to audit. Agents choose among actions
whose payoff falls with crowding. Some actions can be outside an agent's
awareness set, and public revelation can make an initially scarce action common
knowledge. Desire bias enters as an additive preference for a focal action.
"""

from __future__ import annotations

from dataclasses import dataclass
from typing import Iterable

import numpy as np


@dataclass(frozen=True)
class SimulationConfig:
    n_agents: int = 501
    n_steps: int = 360
    n_actions: int = 3
    base_values: tuple[float, ...] = (1.0, 1.0, 1.18)
    crowd_cost: float = 1.0
    congestion_power: float = 1.0
    initial_hidden_awareness: float = 0.10
    hidden_action: int = 2
    reveal_time: int | None = None
    reveal_fraction: float = 1.0
    desire_bias: float = 0.0
    desire_mode: str = "utility"
    attention_discovery_rate: float = 0.0
    epistemic_bonus: float = 0.08
    horizon: int = 8
    horizon_jitter: int = 0
    temperature: float = 0.18
    choice_rule: str = "softmax"
    epsilon: float = 0.05
    seed: int = 0


@dataclass(frozen=True)
class BraessResult:
    restricted_cost: float
    full_information_cost: float
    cost_increase: float
    restricted_flows: tuple[float, float]
    full_information_flows: tuple[float, float, float]


def _softmax_masked(utilities: np.ndarray, mask: np.ndarray, temperature: float) -> np.ndarray:
    """Return row-wise softmax probabilities with unavailable actions masked."""

    scaled = utilities / max(temperature, 1e-9)
    scaled = np.where(mask, scaled, -np.inf)
    row_max = np.max(scaled, axis=1, keepdims=True)
    finite = np.isfinite(row_max)
    shifted = np.where(finite, scaled - row_max, -np.inf)
    weights = np.exp(shifted)
    weights = np.where(mask, weights, 0.0)
    totals = weights.sum(axis=1, keepdims=True)
    # A row with no available action would be a modeling error; fallback keeps
    # the function numerically total for tests.
    fallback = mask / np.maximum(mask.sum(axis=1, keepdims=True), 1)
    return np.where(totals > 0, weights / totals, fallback)


def _draw_rows(probabilities: np.ndarray, rng: np.random.Generator) -> np.ndarray:
    cumulative = np.cumsum(probabilities, axis=1)
    draws = rng.random(probabilities.shape[0])[:, None]
    return (draws <= cumulative).argmax(axis=1)


def _choice_probabilities(
    utilities: np.ndarray,
    mask: np.ndarray,
    *,
    temperature: float,
    choice_rule: str,
    epsilon: float,
) -> np.ndarray:
    if choice_rule == "softmax":
        return _softmax_masked(utilities, mask, temperature)
    if choice_rule == "epsilon_greedy":
        if not 0 <= epsilon <= 1:
            raise ValueError("epsilon must be in [0, 1]")
        greedy = np.zeros_like(utilities, dtype=float)
        masked = np.where(mask, utilities, -np.inf)
        best = np.argmax(masked, axis=1)
        greedy[np.arange(utilities.shape[0]), best] = 1.0
        random_policy = mask / np.maximum(mask.sum(axis=1, keepdims=True), 1)
        return (1.0 - epsilon) * greedy + epsilon * random_policy
    raise ValueError(f"unknown choice_rule: {choice_rule}")


def _agent_horizons(config: SimulationConfig, rng: np.random.Generator) -> np.ndarray:
    base = np.full(config.n_agents, max(1, config.horizon), dtype=int)
    if config.horizon_jitter <= 0:
        return base
    low = max(1, config.horizon - config.horizon_jitter)
    high = max(low + 1, config.horizon + config.horizon_jitter + 1)
    return rng.integers(low, high, size=config.n_agents)


def simulate_epistemic_minority(config: SimulationConfig) -> dict[str, np.ndarray | float]:
    """Run one epistemic-horizon crowding game.

    Returns arrays for counts, action payoffs, mean payoffs, awareness shares,
    and realized hidden-action choice rates.
    """

    if len(config.base_values) != config.n_actions:
        raise ValueError("base_values length must equal n_actions")
    if not (0 <= config.hidden_action < config.n_actions):
        raise ValueError("hidden_action index out of range")
    if config.congestion_power <= 0:
        raise ValueError("congestion_power must be positive")
    if config.desire_mode not in {"utility", "attention", "none"}:
        raise ValueError("desire_mode must be utility, attention, or none")

    rng = np.random.default_rng(config.seed)
    base_values = np.asarray(config.base_values, dtype=float)
    awareness = np.ones((config.n_agents, config.n_actions), dtype=bool)
    hidden = config.hidden_action
    if config.n_actions > 2:
        awareness[:, hidden] = rng.random(config.n_agents) < config.initial_hidden_awareness

    horizons = _agent_horizons(config, rng)
    counts = np.zeros((config.n_steps, config.n_actions), dtype=float)
    action_payoffs = np.zeros((config.n_steps, config.n_actions), dtype=float)
    mean_payoffs = np.zeros(config.n_steps, dtype=float)
    hidden_choice_rate = np.zeros(config.n_steps, dtype=float)
    hidden_awareness = np.zeros(config.n_steps, dtype=float)
    prediction_error = np.zeros(config.n_steps, dtype=float)

    for t in range(config.n_steps):
        if config.desire_mode == "attention" and config.desire_bias > 0:
            unaware = ~awareness[:, hidden]
            discovery_rate = min(1.0, config.attention_discovery_rate + 0.04 * config.desire_bias)
            if discovery_rate > 0:
                awareness[unaware, hidden] = rng.random(int(unaware.sum())) < discovery_rate

        if config.reveal_time is not None and t == config.reveal_time:
            revealed = rng.random(config.n_agents) < config.reveal_fraction
            awareness[revealed, hidden] = True

        hidden_awareness[t] = awareness[:, hidden].mean()

        if t == 0:
            predicted_counts = np.full((config.n_agents, config.n_actions), config.n_agents / config.n_actions)
        else:
            predicted_counts = np.empty((config.n_agents, config.n_actions), dtype=float)
            for horizon in np.unique(horizons):
                idx = horizons == horizon
                start = max(0, t - int(horizon))
                predicted_counts[idx] = counts[start:t].mean(axis=0)

        awareness_share = awareness.mean(axis=0)
        rarity_bonus = config.epistemic_bonus * (1.0 - awareness_share)
        predicted_congestion = (predicted_counts / config.n_agents) ** config.congestion_power
        utilities = base_values[None, :] - config.crowd_cost * predicted_congestion
        utilities = utilities + rarity_bonus[None, :]
        if config.desire_mode == "utility":
            utilities[:, hidden] += config.desire_bias

        probabilities = _choice_probabilities(
            utilities,
            awareness,
            temperature=config.temperature,
            choice_rule=config.choice_rule,
            epsilon=config.epsilon,
        )
        choices = _draw_rows(probabilities, rng)
        current_counts = np.bincount(choices, minlength=config.n_actions).astype(float)
        payoff_by_action = base_values - config.crowd_cost * (current_counts / config.n_agents) ** config.congestion_power
        realized_payoffs = payoff_by_action[choices]

        counts[t] = current_counts
        action_payoffs[t] = payoff_by_action
        mean_payoffs[t] = realized_payoffs.mean()
        hidden_choice_rate[t] = current_counts[hidden] / config.n_agents
        prediction_error[t] = np.abs(predicted_counts[np.arange(config.n_agents), choices] - current_counts[choices]).mean()

    return {
        "counts": counts,
        "action_payoffs": action_payoffs,
        "mean_payoffs": mean_payoffs,
        "hidden_choice_rate": hidden_choice_rate,
        "hidden_awareness": hidden_awareness,
        "prediction_error": prediction_error,
        "final_hidden_awareness": float(hidden_awareness[-1]),
        "final_hidden_choice_rate": float(hidden_choice_rate[-1]),
    }


def summarize_window(values: np.ndarray, start: int, stop: int) -> tuple[float, float]:
    window = np.asarray(values[start:stop], dtype=float)
    return float(window.mean()), float(window.std(ddof=0))


def linear_slope(xs: Iterable[float], ys: Iterable[float]) -> float:
    x = np.asarray(list(xs), dtype=float)
    y = np.asarray(list(ys), dtype=float)
    x = x - x.mean()
    denom = float(np.dot(x, x))
    if denom == 0:
        return 0.0
    return float(np.dot(x, y - y.mean()) / denom)


def braess_equilibrium_summary() -> BraessResult:
    """Analytic normalized Braess network comparison.

    Demand is one. Without the middle edge, two routes split demand and each
    costs 1.5. With the zero-cost middle edge visible, the Wardrop equilibrium
    routes all flow through the zig-zag path and each used route costs 2.0.
    """

    restricted_flows = (0.5, 0.5)
    restricted_cost = 1.5
    full_information_flows = (0.0, 0.0, 1.0)
    full_information_cost = 2.0
    return BraessResult(
        restricted_cost=restricted_cost,
        full_information_cost=full_information_cost,
        cost_increase=full_information_cost - restricted_cost,
        restricted_flows=restricted_flows,
        full_information_flows=full_information_flows,
    )


==> anc/code/src/epistemic_horizon_game/strategic_dynamics.py <==
"""Reduced strategic dynamics for visibility and crowding stress tests."""

from __future__ import annotations

from dataclasses import dataclass
from typing import Iterable

import numpy as np


@dataclass(frozen=True)
class ReducedGameParams:
    """Parameters for a 3D latent strategic SDE.

    The state is ``(salience, dispersion, delay_pressure)``. Salience and
    dispersion are dimensionless stability variables in ``[0, 1]``; delay is a
    decision-pressure proxy. Visibility budget changes the attracting fixed
    point and the diffusion scale.
    """

    salience_scale: float = 42.0
    dispersion_scale: float = 36.0
    baseline_delay: float = 0.35
    delay_gain: float = 1.35
    salience_rate: float = 1.2
    dispersion_rate: float = 1.0
    delay_rate: float = 0.9
    noise_scale: float = 0.025
    dt: float = 0.05
    num_outcomes: int = 6


def visibility_fixed_point(visibility_budget: float, params: ReducedGameParams) -> np.ndarray:
    """Return the visibility-budget-dependent attracting state."""

    if visibility_budget < 0:
        raise ValueError("visibility_budget must be nonnegative")
    salience = float(np.exp(-visibility_budget / max(params.salience_scale, 1e-9)))
    dispersion = float(1.0 / (1.0 + (visibility_budget / max(params.dispersion_scale, 1e-9)) ** 2))
    delay = float(
        params.baseline_delay
        * (1.0 + params.delay_gain * (1.0 - salience) + 0.6 * (1.0 - dispersion))
    )
    return np.array([salience, dispersion, delay], dtype=float)


def simulate_reduced_game_trajectory(
    visibility_budget: float,
    params: ReducedGameParams | None = None,
    steps: int = 160,
    seed: int = 0,
    initial_state: Iterable[float] | None = None,
) -> np.ndarray:
    """Simulate one Euler-Maruyama trajectory of the reduced strategic SDE."""

    if params is None:
        params = ReducedGameParams()
    if steps <= 0:
        raise ValueError("steps must be positive")
    gen = np.random.default_rng(seed)
    state = (
        np.array(list(initial_state), dtype=float)
        if initial_state is not None
        else np.array([1.0, 1.0, params.baseline_delay], dtype=float)
    )
    if state.shape != (3,):
        raise ValueError("initial_state must have three entries")
    target = visibility_fixed_point(visibility_budget, params)
    trajectory = np.zeros((steps + 1, 3), dtype=float)
    trajectory[0] = state
    covariance = np.array(
        [
            [1.0, 0.35, -0.25],
            [0.35, 1.0, -0.15],
            [-0.25, -0.15, 0.75],
        ],
        dtype=float,
    )
    chol = np.linalg.cholesky(covariance)
    diffusion = params.noise_scale * np.sqrt(1.0 + visibility_budget / max(params.salience_scale, 1e-9))
    sqrt_dt = np.sqrt(params.dt)
    for t in range(steps):
        salience, dispersion, delay = state
        drift = np.array(
            [
                params.salience_rate * (target[0] - salience) - 0.35 * (1.0 - dispersion) * salience,
                params.dispersion_rate * (target[1] - dispersion),
                params.delay_rate * (target[2] - delay) + 0.22 * (1.0 - salience),
            ],
            dtype=float,
        )
        shock = diffusion * sqrt_dt * (chol @ gen.normal(size=3))
        state = state + params.dt * drift + shock
        state[0] = float(np.clip(state[0], 0.0, 1.25))
        state[1] = float(np.clip(state[1], 0.0, 1.25))
        state[2] = float(np.clip(state[2], 0.05, 5.0))
        trajectory[t + 1] = state
    return trajectory


def reduced_visibility_sweep(
    budgets: Iterable[int | float],
    params: ReducedGameParams | None = None,
    steps: int = 160,
    trajectories: int = 64,
    seed: int = 5070,
) -> list[dict]:
    """Summarize reduced strategic dynamics across visibility budgets."""

    if params is None:
        params = ReducedGameParams()
    if trajectories <= 0:
        raise ValueError("trajectories must be positive")
    rows: list[dict] = []
    max_info = np.log(max(2, params.num_outcomes))
    for budget_index, budget in enumerate(budgets):
        finals = []
        destabilized = 0
        for rep in range(trajectories):
            traj = simulate_reduced_game_trajectory(
                float(budget),
                params=params,
                steps=steps,
                seed=seed + 1009 * budget_index + rep,
            )
            final = traj[-1]
            finals.append(final)
            if final[0] < 0.45 or final[1] < 0.45:
                destabilized += 1
        final_array = np.vstack(finals)
        salience = float(final_array[:, 0].mean())
        dispersion = float(final_array[:, 1].mean())
        delay = float(final_array[:, 2].mean())
        coordination_capacity = float(max_info * np.clip(salience * dispersion, 0.0, 1.0))
        rows.append(
            {
                "visibility_budget": float(budget),
                "salience_mean": round(salience, 6),
                "dispersion_mean": round(dispersion, 6),
                "delay_pressure_mean": round(delay, 6),
                "coordination_capacity_nats": round(coordination_capacity, 6),
                "destabilization_probability": round(destabilized / trajectories, 6),
                "trajectories": trajectories,
                "steps": steps,
            }
        )
    return rows


def reduced_critical_visibility_budget(rows: list[dict], fraction: float = 0.5) -> float | None:
    """Return first budget where capacity falls below a fraction of baseline."""

    if not rows:
        return None
    baseline = float(rows[0]["coordination_capacity_nats"])
    threshold = fraction * baseline
    for row in rows:
        if float(row["coordination_capacity_nats"]) < threshold:
            return float(row["visibility_budget"])
    return None


==> anc/code/src/epistemic_horizon_game/strategic_oracle.py <==
"""Query and parameterized-complexity helpers for strategic-state games."""

from __future__ import annotations

from dataclasses import dataclass
from itertools import combinations
from math import ceil, log
from typing import Iterable, Sequence

import numpy as np


def oracle_identification_lower_bound(num_states: int, alphabet: int = 2) -> int:
    """Minimum worst-case oracle queries needed to identify one of N states."""

    if num_states < 1:
        raise ValueError("num_states must be positive")
    if alphabet < 2:
        raise ValueError("alphabet must be at least binary")
    if num_states == 1:
        return 0
    return int(ceil(log(num_states, alphabet)))


def fano_min_observations(
    num_classes: int,
    target_error: float,
    mutual_information_per_observation: float,
) -> int:
    """Fano lower bound on observations for classification error <= target_error."""

    if num_classes < 2:
        return 0
    if not 0 <= target_error < 1:
        raise ValueError("target_error must be in [0, 1)")
    if mutual_information_per_observation <= 0:
        return np.inf  # type: ignore[return-value]
    numerator = (1.0 - target_error) * log(num_classes) - log(2.0)
    return int(max(1, ceil(max(0.0, numerator) / mutual_information_per_observation)))


@dataclass(frozen=True)
class CoalitionPatternInstance:
    """Feasible action coalition instance produced by a clique reduction.

    A feasible pattern selects exactly ``k`` action labels. Feasibility requires
    every selected pair to have a compatibility edge. Thus feasible patterns are
    exactly k-cliques in the compatibility graph.
    """

    compatibility: np.ndarray
    k: int

    def __post_init__(self) -> None:
        if self.compatibility.ndim != 2 or self.compatibility.shape[0] != self.compatibility.shape[1]:
            raise ValueError("compatibility must be square")
        if self.k < 0 or self.k > self.compatibility.shape[0]:
            raise ValueError("k must be in [0, n]")

    @property
    def num_actions(self) -> int:
        return int(self.compatibility.shape[0])

    @property
    def coalition_dimension(self) -> int:
        return int(self.k)

    def accepts(self, selected: Sequence[int]) -> bool:
        if len(selected) != self.k:
            return False
        if len(set(selected)) != len(selected):
            return False
        for i, j in combinations(selected, 2):
            if i < 0 or j < 0 or i >= self.num_actions or j >= self.num_actions:
                return False
            if not self.compatibility[i, j]:
                return False
        return True

    def witness(self) -> tuple[int, ...] | None:
        for selected in combinations(range(self.num_actions), self.k):
            if self.accepts(selected):
                return tuple(selected)
        return None


def reduction_from_k_clique(
    num_vertices: int,
    edges: Iterable[tuple[int, int]],
    k: int,
) -> CoalitionPatternInstance:
    """Map k-Clique to compatible strategic coalition detection."""

    if num_vertices < 0:
        raise ValueError("num_vertices must be nonnegative")
    compatibility = np.zeros((num_vertices, num_vertices), dtype=bool)
    for u, v in edges:
        if u == v:
            continue
        if not (0 <= u < num_vertices and 0 <= v < num_vertices):
            raise ValueError("edge endpoint out of range")
        compatibility[u, v] = True
        compatibility[v, u] = True
    return CoalitionPatternInstance(compatibility=compatibility, k=k)


def perturbation_budget_runtime_bound(num_items: int, budget: int, base: float = 2.0) -> float:
    """FPT runtime envelope base^B * poly(n), with poly(n)=n^2."""

    if num_items < 0 or budget < 0:
        raise ValueError("num_items and budget must be nonnegative")
    return (base**budget) * max(1, num_items) ** 2


def coalition_hardness_witness(instance: CoalitionPatternInstance) -> dict[str, int | str]:
    """Machine-readable statement of the W[1] parameter carried by the reduction."""

    return {
        "source_problem": "k-Clique",
        "target_problem": "compatible strategic coalition detection",
        "parameter_preserved": "coalition_dimension",
        "k": instance.k,
        "actions": instance.num_actions,
    }


==> anc/code/src/epistemic_horizon_game/visual_encodings.py <==
"""Image encodings for strategic time traces.

The functions in this module turn one-dimensional game trajectories into
auditable grayscale images. They are used as a computer-vision side diagnostic:
the strategic model remains a game, while the generated traces can be inspected
with image-style structure, recurrence, spectral, and phase controls.
"""

from __future__ import annotations

from dataclasses import dataclass

import numpy as np


def zscore(values: np.ndarray) -> np.ndarray:
    x = np.asarray(values, dtype=float)
    return (x - x.mean()) / (x.std() + 1e-12)


def unit_interval(values: np.ndarray) -> np.ndarray:
    x = np.asarray(values, dtype=float)
    span = float(np.ptp(x))
    if span <= 1e-12:
        return np.full_like(x, 0.5, dtype=float)
    return (x - float(x.min())) / span


def _resize_square(image: np.ndarray, size: int) -> np.ndarray:
    arr = np.asarray(image, dtype=float)
    if arr.ndim != 2:
        raise ValueError("image must be two-dimensional")
    if size <= 1:
        raise ValueError("size must exceed one")
    if arr.shape == (size, size):
        return unit_interval(arr)

    old_y = np.arange(arr.shape[0], dtype=float)
    old_x = np.arange(arr.shape[1], dtype=float)
    new_y = np.linspace(0.0, arr.shape[0] - 1, size)
    new_x = np.linspace(0.0, arr.shape[1] - 1, size)

    rows = np.vstack([np.interp(new_x, old_x, row) for row in arr])
    cols = np.vstack([np.interp(new_y, old_y, rows[:, j]) for j in range(rows.shape[1])]).T
    return unit_interval(cols)


def line_plot_image(values: np.ndarray, size: int = 112) -> np.ndarray:
    x = np.asarray(values, dtype=float)
    y = 1.0 - unit_interval(x)
    xs = np.linspace(0, size - 1, len(x))
    ys = y * (size - 1)
    canvas = np.zeros((size, size), dtype=float)

    for idx in range(len(x) - 1):
        x0, y0 = xs[idx], ys[idx]
        x1, y1 = xs[idx + 1], ys[idx + 1]
        steps = int(max(abs(x1 - x0), abs(y1 - y0)) + 1)
        for alpha in np.linspace(0.0, 1.0, steps):
            xi = int(round(x0 + alpha * (x1 - x0)))
            yi = int(round(y0 + alpha * (y1 - y0)))
            if 0 <= xi < size and 0 <= yi < size:
                canvas[max(0, yi - 1) : min(size, yi + 2), max(0, xi - 1) : min(size, xi + 2)] = 1.0
    return canvas


def gramian_angular_field(values: np.ndarray, size: int = 112, *, method: str = "summation") -> np.ndarray:
    """Return a Gramian angular image for a time trace.

    ``method="summation"`` gives the usual cosine-sum field; ``"difference"``
    gives the sine-difference field.
    """

    scaled = 2.0 * unit_interval(values) - 1.0
    phi = np.arccos(np.clip(scaled, -1.0, 1.0))
    if method == "summation":
        field = np.cos(phi[:, None] + phi[None, :])
    elif method == "difference":
        field = np.sin(phi[:, None] - phi[None, :])
    else:
        raise ValueError("method must be summation or difference")
    return _resize_square(field, size)


def recurrence_plot(values: np.ndarray, size: int = 112, *, quantile: float = 0.15) -> np.ndarray:
    """Return a thresholded recurrence image for a scalar trace."""

    if not 0.0 < quantile < 1.0:
        raise ValueError("quantile must lie in (0, 1)")
    x = zscore(values)
    distances = np.abs(x[:, None] - x[None, :])
    eps = float(np.quantile(distances, quantile))
    return _resize_square((distances <= eps).astype(float), size)


def radial_power_profile(image: np.ndarray) -> np.ndarray:
    arr = np.asarray(image, dtype=float)
    if arr.ndim != 2 or arr.shape[0] != arr.shape[1]:
        raise ValueError("image must be a square grayscale array")
    centered = arr - arr.mean()
    power = np.abs(np.fft.fftshift(np.fft.fft2(centered))) ** 2
    n = arr.shape[0]
    center = n // 2
    yy, xx = np.mgrid[:n, :n]
    radii = np.hypot(xx - center, yy - center).astype(int)
    total = np.bincount(radii.ravel(), power.ravel())
    count = np.bincount(radii.ravel())
    profile = total[1:center] / np.maximum(count[1:center], 1)
    return profile / (profile.sum() + 1e-12)


def phase_scramble_image(image: np.ndarray, *, fraction: float = 1.0, seed: int = 0) -> np.ndarray:
    """Randomize a fraction of Fourier phases while preserving magnitudes."""

    if not 0.0 <= fraction <= 1.0:
        raise ValueError("fraction must lie in [0, 1]")
    rng = np.random.default_rng(seed)
    arr = unit_interval(np.asarray(image, dtype=float))
    spectrum = np.fft.rfft2(arr)
    magnitude = np.abs(spectrum)
    angle = np.angle(spectrum)
    random_angle = rng.uniform(-np.pi, np.pi, size=angle.shape)
    mask = rng.random(angle.shape) < fraction
    mask[0, 0] = False
    new_angle = np.where(mask, random_angle, angle)
    scrambled = np.fft.irfft2(magnitude * np.exp(1j * new_angle), s=arr.shape)
    return unit_interval(scrambled)


def local_structure_score(image: np.ndarray) -> float:
    """Score local image structure with gradients and nearest-neighbor contrast."""

    arr = unit_interval(np.asarray(image, dtype=float))
    gy, gx = np.gradient(arr)
    gradient_energy = float(np.mean(np.hypot(gx, gy)))
    horizontal = float(np.mean(np.abs(arr[:, 1:] - arr[:, :-1])))
    vertical = float(np.mean(np.abs(arr[1:, :] - arr[:-1, :])))
    return gradient_energy + 0.5 * (horizontal + vertical)


@dataclass(frozen=True)
class SpectralCarrierResult:
    true_zscore: np.ndarray
    recovered_zscore: np.ndarray
    psnr_db: float


class StrategySpectralEncoder:
    """Invertible low-frequency image carrier for a strategic trace."""

    def __init__(self, length: int, *, size: int = 112, modes: int | None = None, seed: int = 0):
        if length <= 1:
            raise ValueError("length must exceed one")
        if size <= 8:
            raise ValueError("size must exceed eight")
        self.length = int(length)
        self.size = int(size)

        ky = np.fft.fftfreq(size)[:, None]
        kx = np.fft.rfftfreq(size)[None, :]
        radius = np.sqrt(ky**2 + kx**2)
        rows, cols = np.meshgrid(np.arange(size), np.arange(size // 2 + 1), indexing="ij")
        mask = (cols >= 1) & (cols <= size // 2 - 1)
        candidates = np.where(mask.ravel())[0]
        ordered = candidates[np.argsort(radius.ravel()[candidates], kind="stable")]
        self.modes = int(modes or min(max(4 * length, length), len(ordered)))
        if self.modes < length:
            raise ValueError("modes must be at least length")
        if self.modes > len(ordered):
            raise ValueError("not enough Fourier modes for requested carrier")
        selected = ordered[: self.modes]
        self.mode_rows = selected // (size // 2 + 1)
        self.mode_cols = selected % (size // 2 + 1)
        self.radius = radius.ravel()[selected]

        rng = np.random.default_rng(seed)
        frame, _ = np.linalg.qr(rng.standard_normal((self.modes, length)))
        self.frame = frame

    def _envelope(self, beta: float) -> np.ndarray:
        env = self.radius ** (-float(beta) / 2.0)
        return env / (np.linalg.norm(env) + 1e-12)

    def _field(self, values: np.ndarray, beta: float) -> tuple[np.ndarray, np.ndarray]:
        coeffs = self.frame @ zscore(values)
        env = self._envelope(beta)
        spectrum = np.zeros((self.size, self.size // 2 + 1), dtype=np.complex128)
        spectrum[self.mode_rows, self.mode_cols] = env * coeffs
        return np.fft.irfft2(spectrum, s=(self.size, self.size)), env

    def gray(self, values: np.ndarray, *, beta: float = 2.0) -> tuple[np.ndarray, np.ndarray, float]:
        field, env = self._field(values, beta)
        scale = 2.0 * float(field.std()) + 1e-12
        gray = 0.5 * (np.tanh(field / scale) + 1.0)
        return gray, env, scale

    def invert_gray(self, gray: np.ndarray, *, beta: float = 2.0, env: np.ndarray | None = None, scale: float = 1.0) -> np.ndarray:
        carrier = np.clip(np.asarray(gray, dtype=float), 1e-4, 1.0 - 1e-4)
        field = scale * np.arctanh(2.0 * carrier - 1.0)
        spectrum = np.fft.rfft2(field)
        envelope = self._envelope(beta) if env is None else env
        coeffs = np.real(spectrum[self.mode_rows, self.mode_cols]) / (envelope + 1e-12)
        return self.frame.T @ coeffs

    def reconstruction(self, values: np.ndarray, *, beta: float = 2.0, quantize: bool = True) -> SpectralCarrierResult:
        gray, env, scale = self.gray(values, beta=beta)
        carrier = np.round(gray * 255.0) / 255.0 if quantize else gray
        recovered = self.invert_gray(carrier, beta=beta, env=env, scale=scale)
        target = zscore(values)
        mse = float(np.mean((target - recovered) ** 2))
        dynamic_range = float(np.ptp(target)) + 1e-12
        psnr = 10.0 * np.log10((dynamic_range**2) / (mse + 1e-18))
        return SpectralCarrierResult(target, recovered, float(psnr))


==> anc/code/tests/test_simulation.py <==
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

import numpy as np

from epistemic_horizon_game import (
    SimulationConfig,
    braess_equilibrium_summary,
    oracle_identification_lower_bound,
    reduction_from_k_clique,
    simulate_epistemic_minority,
)
from epistemic_horizon_game.belief_repair import (
    belief_propagation_repair,
    inconsistency_syndrome,
    make_regular_consistency_check,
    noisy_binary_signal_llr,
)
from epistemic_horizon_game.cv_benchmark import (
    fourier_trace_features,
    iaaft_surrogate,
    image_structure_features,
    load_external_trace_csv,
    nearest_centroid_classifier,
    phase_scramble_trace,
    ridge_binary_classifier,
    random_convolution_features,
    synthetic_external_trace_records,
    tiny_cnn_binary_classifier,
    trace_image_stack,
    vision_trace_features,
)
from epistemic_horizon_game.disclosure_optimization import (
    DisclosureGroup,
    exact_minimum_harmful_revelation,
    exact_welfare_safe_disclosure,
    make_initial_awareness,
    mean_field_logit_outcome,
)
from epistemic_horizon_game.game_theory_audits import (
    masked_logit_contraction_audit,
    nonreducibility_transition_witness,
    price_welfare_policy_grid,
    same_reach_signal_structure_example,
)
from epistemic_horizon_game.mechanism_graphs import (
    bounded_treewidth_dp_work,
    kernelize_to_treewidth,
    min_fill_treewidth_upper_bound,
)
from epistemic_horizon_game.policy_inference import (
    bounded_treewidth_policy_complexity,
    expected_policy_surprise,
    policy_resilience_measures,
)
from epistemic_horizon_game.simulation import summarize_window
from epistemic_horizon_game.strategic_dynamics import reduced_critical_visibility_budget, reduced_visibility_sweep
from epistemic_horizon_game.visual_encodings import (
    StrategySpectralEncoder,
    gramian_angular_field,
    local_structure_score,
    phase_scramble_image,
    radial_power_profile,
    recurrence_plot,
)


def test_braess_information_expansion_increases_cost():
    result = braess_equilibrium_summary()
    assert result.restricted_cost == 1.5
    assert result.full_information_cost == 2.0
    assert result.cost_increase > 0


def test_hidden_action_payoff_falls_when_awareness_is_high():
    low = simulate_epistemic_minority(
        SimulationConfig(
            n_agents=301,
            n_steps=180,
            initial_hidden_awareness=0.05,
            seed=110,
            temperature=0.16,
            horizon=6,
        )
    )
    high = simulate_epistemic_minority(
        SimulationConfig(
            n_agents=301,
            n_steps=180,
            initial_hidden_awareness=1.0,
            seed=111,
            temperature=0.16,
            horizon=6,
        )
    )
    low_payoff, _ = summarize_window(low["action_payoffs"][:, 2], 120, 180)
    high_payoff, _ = summarize_window(high["action_payoffs"][:, 2], 120, 180)
    assert low_payoff > high_payoff


def test_revelation_increases_hidden_action_choice_rate():
    config = SimulationConfig(
        n_agents=301,
        n_steps=240,
        initial_hidden_awareness=0.07,
        reveal_time=100,
        reveal_fraction=1.0,
        desire_bias=0.35,
        seed=222,
        horizon=5,
        temperature=0.16,
    )
    result = simulate_epistemic_minority(config)
    pre_rate, _ = summarize_window(result["hidden_choice_rate"], 60, 95)
    post_rate, _ = summarize_window(result["hidden_choice_rate"], 145, 210)
    assert post_rate > pre_rate + 0.15


def test_strategic_oracle_and_coalition_reduction():
    assert oracle_identification_lower_bound(1) == 0
    assert oracle_identification_lower_bound(17) == 5
    instance = reduction_from_k_clique(4, [(0, 1), (1, 2), (0, 2), (2, 3)], 3)
    assert instance.accepts([0, 1, 2])
    assert not instance.accepts([0, 1, 3])
    assert instance.witness() == (0, 1, 2)


def test_mechanism_graph_kernelization_reduces_treewidth_bound():
    graph = np.ones((6, 6), dtype=bool)
    np.fill_diagonal(graph, False)
    before = min_fill_treewidth_upper_bound(graph)
    result = kernelize_to_treewidth(graph, budget=2, target_treewidth=2)
    assert result.treewidth_upper_bound <= before
    assert bounded_treewidth_dp_work(result.kernel_nodes, result.treewidth_upper_bound, 2, alphabet=3) > 0


def test_policy_surprise_and_resilience_measures():
    score = expected_policy_surprise([0.7, 0.2, 0.1], [0.2, 0.3, 0.5], [0.1, 0.2, 0.3])
    complexity = bounded_treewidth_policy_complexity(
        horizon=6,
        action_count=3,
        hidden_state_count=4,
        observation_count=4,
        budget=2,
        treewidth=2,
    )
    measures = policy_resilience_measures([score["policy_surprise"], 1.0, 1.5], [0.8, 0.7, 0.6], complexity)
    assert score["policy_surprise"] > 0
    assert 0 <= measures["policy_expected_success"] <= 1


def test_belief_repair_satisfies_consistency_checks_for_clean_signal():
    checks = make_regular_consistency_check(8, 16, column_weight=2)
    truth = np.zeros(16, dtype=np.uint8)
    llr = noisy_binary_signal_llr(truth, signal_quality_db=8.0, seed=7)
    result = belief_propagation_repair(checks, llr, max_iter=20, truth=truth)
    assert int(inconsistency_syndrome(checks, result.repaired).sum()) == result.inconsistency_weight
    assert result.inconsistency_weight == 0


def test_reduced_visibility_sweep_has_capacity_drop():
    rows = reduced_visibility_sweep([0, 12, 24, 36], trajectories=6, steps=30, seed=9)
    assert rows[0]["coordination_capacity_nats"] >= rows[-1]["coordination_capacity_nats"]
    assert reduced_critical_visibility_budget(rows, fraction=0.99) in {12.0, 24.0, 36.0, None}


def test_visual_encodings_are_square_and_reconstructive():
    t = np.linspace(0, 4 * np.pi, 96)
    trace = np.sin(t) + 0.2 * np.cos(3 * t)
    gaf = gramian_angular_field(trace, size=40)
    recurrence = recurrence_plot(trace, size=40)
    assert gaf.shape == (40, 40)
    assert recurrence.shape == (40, 40)
    assert 0.0 <= gaf.min() <= gaf.max() <= 1.0

    encoder = StrategySpectralEncoder(len(trace), size=48, modes=256, seed=3)
    carrier, _, _ = encoder.gray(trace, beta=2.0)
    result = encoder.reconstruction(trace, beta=2.0, quantize=True)
    scrambled = phase_scramble_image(carrier, fraction=1.0, seed=4)
    assert result.psnr_db > 20.0
    assert local_structure_score(carrier) > 0.0
    assert radial_power_profile(scrambled).shape == radial_power_profile(carrier).shape


def test_disclosure_optimization_respects_welfare_floor():
    config = SimulationConfig(
        n_agents=24,
        n_steps=10,
        n_actions=3,
        initial_hidden_awareness=0.0,
        epistemic_bonus=0.12,
        temperature=0.18,
        seed=1,
    )
    awareness = make_initial_awareness(config.n_agents, config.n_actions, config.hidden_action, initially_aware=range(3))
    groups = [
        DisclosureGroup("g0", tuple(range(3, 9))),
        DisclosureGroup("g1", tuple(range(9, 15))),
        DisclosureGroup("g2", tuple(range(15, 21))),
    ]
    baseline = mean_field_logit_outcome(awareness, config)
    result = exact_welfare_safe_disclosure(awareness, groups, budget=2, min_welfare=baseline.welfare - 0.04, config=config)
    assert result.feasible
    assert result.revealed_agents >= 0

    harmful = exact_minimum_harmful_revelation(awareness, groups, loss_threshold=0.005, config=config)
    assert harmful is None or harmful.target_payoff_loss >= 0.005


def test_cv_benchmark_features_classify_separable_traces():
    rng = np.random.default_rng(4)
    traces = []
    labels = []
    train = []
    for idx in range(20):
        t = np.linspace(0, 1, 96)
        traces.append(0.2 + 0.05 * rng.normal(size=len(t)))
        labels.append("flat")
        train.append(idx < 12)
        traces.append(0.2 + 0.7 * (t > 0.5) + 0.05 * rng.normal(size=len(t)))
        labels.append("shock")
        train.append(idx < 12)
    features = np.vstack([fourier_trace_features(trace) for trace in traces])
    result = nearest_centroid_classifier(features, np.array(labels), np.array(train))
    assert result.accuracy >= 0.9
    ridge_features = np.vstack([image_structure_features(trace, image_size=32) for trace in traces])
    ridge_result = ridge_binary_classifier(ridge_features, np.array(labels), np.array(train), alpha=1.0)
    assert ridge_result.accuracy >= 0.9
    assert vision_trace_features(traces[0], image_size=32, bins=4).ndim == 1


def test_phase_scramble_preserves_fourier_magnitude():
    t = np.linspace(0, 6 * np.pi, 128)
    trace = np.sin(t) + 0.3 * np.sin(3 * t + 0.2)
    scrambled = phase_scramble_trace(trace, seed=12)
    original_mag = np.abs(np.fft.rfft((trace - trace.mean()) / trace.std()))
    scrambled_mag = np.abs(np.fft.rfft(scrambled))
    assert np.allclose(original_mag, scrambled_mag, atol=1e-8)
    assert random_convolution_features(trace, n_kernels=8, seed=1).shape == (24,)


def test_iaaft_surrogate_matches_distribution_and_spectrum():
    t = np.linspace(0, 8 * np.pi, 160)
    trace = np.sin(t) + 0.25 * np.sin(5 * t + 0.4) + 0.05 * np.linspace(-1, 1, len(t))
    surrogate = iaaft_surrogate(trace, seed=33, n_iter=80)
    x = (trace - trace.mean()) / trace.std()
    original_mag = np.abs(np.fft.rfft(x))
    surrogate_mag = np.abs(np.fft.rfft(surrogate))
    rel_error = np.linalg.norm(original_mag - surrogate_mag) / np.linalg.norm(original_mag)
    assert np.allclose(np.sort(x), np.sort(surrogate), atol=1e-10)
    assert rel_error < 0.10


def test_external_trace_adapter_roundtrip(tmp_path):
    records = synthetic_external_trace_records(n_traces=6, length=48, seed=5)
    assert len(records) == 6
    assert {record.label for record in records} == {"attention_cascade", "route_cycle"}

    path = tmp_path / "external_traces.csv"
    with path.open("w") as handle:
        handle.write("trace_id,time,signal_name,value,optional_label,optional_group,optional_metadata\n")
        for record in records[:2]:
            for time, value in enumerate(record.values):
                handle.write(
                    f"{record.trace_id},{time},strategic_trace_value,{value:.8f},"
                    f"{record.label},{record.metadata['generator']},{record.metadata['source']}\n"
                )
    loaded = load_external_trace_csv(path)
    assert len(loaded) == 2
    assert loaded[0].metadata["signal_name"] == "strategic_trace_value"
    assert loaded[0].metadata["optional_metadata"] == "synthetic_external_adapter"
    assert loaded[0].values.shape == (48,)


def test_tiny_cnn_binary_classifier_learns_simple_images():
    images = []
    labels = []
    train = []
    for idx in range(20):
        marked = np.zeros((3, 20, 20), dtype=float)
        marked[:, 6:14, 6:14] = 1.0
        blank = np.zeros((3, 20, 20), dtype=float)
        images.extend([marked, blank])
        labels.extend(["marked", "blank"])
        train.extend([idx < 14, idx < 14])
    result = tiny_cnn_binary_classifier(
        np.asarray(images),
        np.asarray(labels),
        np.asarray(train),
        n_filters=4,
        kernel_size=3,
        epochs=35,
        learning_rate=0.10,
        seed=14,
    )
    assert result.accuracy >= 0.9
    assert trace_image_stack(np.linspace(0.0, 1.0, 48), image_size=24).shape == (3, 24, 24)


def test_nonreducibility_witness_has_identical_counts_but_different_kernel():
    rows, summary = nonreducibility_transition_witness(eta=0.4, tau=0.2)
    assert len(rows) == 2
    assert rows[0]["current_count_b"] == rows[1]["current_count_b"] == 2.0
    assert rows[0]["current_count_r"] == rows[1]["current_count_r"] == 0.0
    assert summary["gt_nonreducibility_tv"] > 0.0
    assert summary["gt_nonreducibility_aggregate_gap"] > 0.0


def test_masked_logit_contraction_audit_has_finite_schema():
    rows, summary = masked_logit_contraction_audit(
        temperatures=(0.18, 0.45),
        congestion_powers=(1.0, 1.5),
        hidden_unaware_fractions=(0.0, 0.5),
    )
    assert len(rows) == 8
    assert summary["gt_contraction_audit_count"] == 8.0
    for row in rows:
        assert np.isfinite(float(row["scalar_sufficient_bound"]))
        assert np.isfinite(float(row["local_jacobian_inf_norm"]))
        assert np.isfinite(float(row["iteration_residual"]))
        assert 0.0 <= float(row["fixed_point_x_r"]) <= 1.0


def test_price_welfare_grid_contains_disagreement_cases():
    rows, summary = price_welfare_policy_grid()
    directions = {row["welfare_direction"] for row in rows}
    assert {"up", "down"}.issubset(directions)
    assert summary["gt_price_welfare_opposite_policy_pairs"] == 1.0
    ranking = [row for row in rows if row["scenario"] == "ranking_opposite"]
    low_price = min(ranking, key=lambda row: float(row["target_price"]))
    high_welfare = max(ranking, key=lambda row: float(row["welfare_change"]))
    assert low_price["policy"] != high_welfare["policy"]


def test_same_reach_signal_structure_changes_adoption_without_changing_reach():
    rows, summary = same_reach_signal_structure_example(reach_share=0.4, eta=0.3, tau=0.15)
    reaches = {row["reach_share"] for row in rows}
    assert reaches == {0.4}
    assert summary["gt_signal_adoption_spread"] > 0.0
    assert summary["gt_signal_max_relative_odds"] > 1.0
    assert summary["gt_signal_min_relative_odds"] < 1.0


==> anc/docs/arxiv_metadata.md <==
# Suggested Submission Metadata

Title: Epistemic Horizon Minority Games: When Abundance Reduces Strategic Value

Authors: Faruk Alpay, Levent Sarioglu

Primary category: To be selected at submission time

Secondary category: Optional

Comments: Complete source bundle with reproducible simulations, formal audit
CSVs, disclosure optimization, counterfactual baselines, trace-image encodings,
spectrum/marginal-matched stress benchmarks, local-filter baseline,
ablation/leakage checks, external-trace adapter hooks, tests, manifest, result
tables, selected figures, and ancillary code.

Abstract character count: 1806

Abstract:

Strategic value can fall when an option becomes visible. A route, signal, bet,
or opportunity may be attractive because few agents see it; public attention can
erase the advantage it reveals. We formalize this mechanism as an
epistemic-horizon minority game (EHMG), where agents have bounded observation
horizons, action-specific awareness, desire-biased utilities, and payoffs that
decline with crowding. The object is not a fixed congestion game with omitted
actions, but an awareness-transition game on a finite lattice. We prove
fixed-awareness potential-game reduction, finite monotone awareness convergence,
logit mean-field uniqueness under an explicit norm condition, non-reducibility
from static count-based congestion games, and sensitivity bounds for nonlinear
revelation. We separate the target price of information from aggregate welfare
loss, showing that they can coincide, diverge, or recommend opposite disclosure
policies. Private revelation, public common revelation, and correlated group
disclosure are modeled as distinct signal structures with different equilibrium
effects. Experiments regenerate awareness sweeps, public visibility shocks,
horizon--desire grids, information-constrained Braess examples, disclosure
optimization, minimum harmful revelation, and counterfactual baselines isolating
the epistemic mechanism from ordinary full-awareness congestion. Strategic trace
encodings are evaluated as a controlled regime-recognition benchmark: raw
trajectories, Fourier summaries, recurrence and Gramian images, image bundles,
local-filter features, leakage probes, phase-scrambled controls, resolution and
recurrence-threshold sweeps, spectral carriers, and IAAFT matched-null
parameter-shift controls test whether trace encodings recover strategic
structure under robust nulls.


==> anc/results/summaries/experiment_summary.json <==
{
  "attention_desire_choice_jump": 0.007309824794854726,
  "awareness_slope_hidden_payoff": -0.4183366482008821,
  "belief_repair_inconsistency": 0.0,
  "braess_cost_increase": 0.5,
  "braess_full_information_cost": 2.0,
  "braess_restricted_cost": 1.5,
  "counterfactual_ehmg_collapse": 0.3397898647150144,
  "counterfactual_epistemic_gap": 0.33941228653803507,
  "counterfactual_no_bonus_collapse": 0.33532490574406737,
  "counterfactual_ordinary_collapse": 0.0003775781769793235,
  "critical_visibility_budget": 24.0,
  "cv_ablation_best_accuracy": 0.9791666666666666,
  "cv_ablation_count": 7.0,
  "cv_detection_best_accuracy": 1.0,
  "cv_detection_fourier_accuracy": 1.0,
  "cv_detection_raw_accuracy": 1.0,
  "cv_detection_recurrence_accuracy": 1.0,
  "cv_detection_test_examples": 40.0,
  "cv_detection_vision_accuracy": 1.0,
  "cv_encoding_count": 6.0,
  "cv_leakage_metadata_accuracy": 0.5,
  "cv_phase_structure_delta": 0.03449171479800535,
  "cv_power_profile_rel_error": 3.348601659122475e-05,
  "cv_spectral_psnr_db": 59.87940231817022,
  "cv_stress_best_non_image_accuracy": 0.5833333333333334,
  "cv_stress_cnn_accuracy": 0.6041666666666666,
  "cv_stress_fourier_accuracy": 0.4791666666666667,
  "cv_stress_image_gain": 0.375,
  "cv_stress_raw_accuracy": 0.5416666666666666,
  "cv_stress_recurrence_accuracy": 0.6041666666666666,
  "cv_stress_rocket_accuracy": 0.5833333333333334,
  "cv_stress_test_examples": 48.0,
  "cv_stress_vision_accuracy": 0.9583333333333334,
  "disclosure_exact_revealed": 47.0,
  "disclosure_greedy_gap": 0.0,
  "disclosure_greedy_revealed": 47.0,
  "disclosure_min_harmful_groups": 2.0,
  "disclosure_min_harmful_loss": 0.22487690607449407,
  "disclosure_public_price": 0.3178021462427586,
  "external_adapter_label_count": 2.0,
  "external_adapter_trace_count": 16.0,
  "fano_observation_bound": 6.0,
  "full_awareness_payoff": 0.7550602960745176,
  "gt_contraction_audit_count": 48.0,
  "gt_contraction_conservative_cases": 10.0,
  "gt_contraction_empirical_max_norm": 4.067257482037734,
  "gt_nonreducibility_aggregate_gap": 0.13447071068499755,
  "gt_nonreducibility_tv": 0.25,
  "gt_price_welfare_down_cases": 1.0,
  "gt_price_welfare_opposite_policy_pairs": 1.0,
  "gt_price_welfare_up_cases": 3.0,
  "gt_signal_adoption_spread": 0.28370641828785326,
  "gt_signal_max_relative_odds": 1.822118800390509,
  "gt_signal_min_relative_odds": 0.40656965974059917,
  "lowest_awareness_payoff": 1.1522897954091815,
  "max_horizon_desire_volatility": 0.49451910288116274,
  "min_horizon_desire_volatility": 0.02211777507863885,
  "n_figures": 3,
  "n_generated_figure_stems": 13,
  "n_manuscript_figures": 3,
  "n_tables": 31,
  "oracle_bound_501": 9.0,
  "policy_expected_success": 0.7087922444571397,
  "policy_surprise": 0.6636075138647258,
  "public_disclosure_collapse": 0.333486043785445,
  "robustness_max_collapse": 0.40554320836462465,
  "robustness_min_collapse": 0.14070573424010258,
  "robustness_positive_collapse_fraction": 1.0,
  "seed_policy": "deterministic integer offsets by experiment",
  "treewidth_after": 2.0,
  "treewidth_before": 5.0,
  "utility_desire_choice_jump": 0.5504096568767227,
  "visibility_strong_choice_jump": 0.545058384113607,
  "visibility_strong_collapse": 0.545058384113607
}

==> anc/results/summaries/reproducibility_manifest.json <==
{
  "dependencies": [
    "numpy>=1.24",
    "matplotlib>=3.7",
    "pytest",
    "texlive-core or a working pdflatex/bibtex installation"
  ],
  "expected_runtime": "about 35 seconds for experiments and under 5 seconds for tests/paper packaging on the local CPU used here",
  "generated_figures": [
    "results/figures/fig_awareness_payoff.pdf",
    "results/figures/fig_awareness_payoff.png",
    "results/figures/fig_braess_cost.pdf",
    "results/figures/fig_braess_cost.png",
    "results/figures/fig_counterfactual_baselines.pdf",
    "results/figures/fig_counterfactual_baselines.png",
    "results/figures/fig_cv_action_encodings.pdf",
    "results/figures/fig_cv_action_encodings.png",
    "results/figures/fig_cv_detection_benchmark.pdf",
    "results/figures/fig_cv_detection_benchmark.png",
    "results/figures/fig_cv_phase_matched_benchmark.pdf",
    "results/figures/fig_cv_phase_matched_benchmark.png",
    "results/figures/fig_disclosure_modes.pdf",
    "results/figures/fig_disclosure_modes.png",
    "results/figures/fig_disclosure_optimization.pdf",
    "results/figures/fig_disclosure_optimization.png",
    "results/figures/fig_horizon_desire_heatmap.pdf",
    "results/figures/fig_horizon_desire_heatmap.png",
    "results/figures/fig_reduced_visibility_dynamics.pdf",
    "results/figures/fig_reduced_visibility_dynamics.png",
    "results/figures/fig_robustness_phase.pdf",
    "results/figures/fig_robustness_phase.png",
    "results/figures/fig_trace_action_encodings.pdf",
    "results/figures/fig_trace_action_encodings.png",
    "results/figures/fig_visibility_shock.pdf",
    "results/figures/fig_visibility_shock.png"
  ],
  "generated_summaries": [
    "results/summaries/experiment_summary.json",
    "results/summaries/reproducibility_manifest.json"
  ],
  "generated_tables": [
    "results/tables/algorithmic_transfer_summary.csv",
    "results/tables/awareness_sweep_raw.csv",
    "results/tables/awareness_sweep_summary.csv",
    "results/tables/braess_information_summary.csv",
    "results/tables/counterfactual_baselines_raw.csv",
    "results/tables/counterfactual_baselines_summary.csv",
    "results/tables/cv_ablation_summary.csv",
    "results/tables/cv_detection_benchmark.csv",
    "results/tables/cv_detection_dataset.csv",
    "results/tables/cv_encoding_summary.csv",
    "results/tables/cv_leakage_checks.csv",
    "results/tables/cv_phase_diagnostics.csv",
    "results/tables/cv_phase_matched_benchmark.csv",
    "results/tables/cv_phase_matched_dataset.csv",
    "results/tables/disclosure_modes_raw.csv",
    "results/tables/disclosure_modes_summary.csv",
    "results/tables/disclosure_optimization_summary.csv",
    "results/tables/external_adapter_long_format.csv",
    "results/tables/external_adapter_summary.csv",
    "results/tables/gt_masked_logit_contraction_audit.csv",
    "results/tables/gt_nonreducibility_transition_witness.csv",
    "results/tables/gt_price_welfare_policy_grid.csv",
    "results/tables/gt_same_reach_signal_structure.csv",
    "results/tables/horizon_desire_grid_raw.csv",
    "results/tables/horizon_desire_grid_summary.csv",
    "results/tables/reduced_visibility_sweep.csv",
    "results/tables/robustness_phase_raw.csv",
    "results/tables/robustness_phase_summary.csv",
    "results/tables/visibility_shock_raw.csv",
    "results/tables/visibility_shock_summary.csv",
    "results/tables/visibility_shock_timeseries.csv"
  ],
  "python_version": "3.14.2",
  "seed_policy": "deterministic integer offsets by experiment"
}

==> anc/results/tables/algorithmic_transfer_summary.csv <==
quantity,value,note
oracle_identification_lower_bound_501,9,binary questions required to identify one strategic state among 501
fano_min_observations_8_classes,6,observations required at 0.22 nats per observation and target error 0.1
coalition_witness,0-1-2,compatible strategic coalition detection
treewidth_before,5,min-fill upper bound before bounded mechanism deletion
treewidth_after,2,"removed (0, 1, 2)"
bounded_treewidth_dp_work,648,budgeted mechanism dynamic-programming work proxy
policy_surprise,0.6636075138647258,risk plus ambiguity for a finite policy
policy_expected_success,0.7087922444571397,Boltzmann-weighted policy success
belief_repair_inconsistency,0,remaining consistency-check violations after message passing
critical_visibility_budget,24.0,first reduced-dynamics budget below half baseline coordination capacity


==> anc/results/tables/awareness_sweep_raw.csv <==
experiment,awareness,replicate,hidden_payoff_mean,hidden_payoff_std,hidden_choice_rate_mean,welfare_mean
awareness_sweep,0.03,0,1.1584431137724551,0.0008585154957127757,0.021556886227544907,0.5235195039063589
awareness_sweep,0.03,1,1.1466167664670657,0.0008912460628489133,0.03338323353293413,0.5364931235333724
awareness_sweep,0.03,2,1.160563872255489,0.0009851340829540997,0.019436127744510978,0.5210449470320835
awareness_sweep,0.03,3,1.1602644710578842,0.0006306998333216004,0.01973552894211577,0.5211875839140083
awareness_sweep,0.03,4,1.1426746506986027,0.001155273143991071,0.037325349301397207,0.5410584659025264
awareness_sweep,0.03,5,1.146816367265469,0.0011965647513255482,0.03318363273453094,0.5362114792371345
awareness_sweep,0.03,6,1.1544510978043914,0.0007984031936127955,0.02554890219560878,0.5278703232258039
awareness_sweep,0.03,7,1.1524301397205587,0.000779066616566687,0.027569860279441118,0.5299087902040232
awareness_sweep,0.03,8,1.156372255489022,0.0008011274629741763,0.023627744510978044,0.5259637640885892
awareness_sweep,0.03,9,1.1584181636726547,0.0008978569967787178,0.021581836327345307,0.5233335574360262
awareness_sweep,0.03,10,1.1544510978043914,0.0008585154957128597,0.02554890219560878,0.5280412388795264
awareness_sweep,0.03,11,1.1508083832335327,0.001237484707348965,0.029191616766467067,0.5322017940167569
awareness_sweep,0.03,12,1.1486626746506987,0.00115527314399103,0.031337325349301406,0.5342127162839988
awareness_sweep,0.03,13,1.150384231536926,0.0008610495971425354,0.029615768463073854,0.5321212694371736
awareness_sweep,0.03,14,1.154625748502994,0.001055893411651666,0.025374251497005985,0.5280455585834319
awareness_sweep,0.03,15,1.1445459081836327,0.0009595251757998962,0.035454091816367266,0.5386456518101521
awareness_sweep,0.03,16,1.1430738522954091,0.0013389628607783526,0.03692614770459083,0.5399764542770746
awareness_sweep,0.03,17,1.1583682634730539,0.0008011274629741126,0.021631736526946103,0.5235355665913681
awareness_sweep,0.03,18,1.152405189620758,0.0009867125715212431,0.027594810379241518,0.5304341954812929
awareness_sweep,0.03,19,1.1663273453093814,0.0007127174080381481,0.01367265469061876,0.5146165075039542
awareness_sweep,0.03,20,1.162385229540918,0.0008214609597382616,0.017614770459081837,0.5190326472802896
awareness_sweep,0.03,21,1.1485129740518965,0.0009454738184379491,0.0314870259481038,0.5345603782455051
awareness_sweep,0.03,22,1.1406786427145705,0.0010655766718593485,0.03932135728542914,0.5430067848335266
awareness_sweep,0.03,23,1.1426746506986025,0.0010177683659866107,0.03732534930139721,0.5404260979039924
awareness_sweep,0.06,0,1.1428742514970058,0.0011638626536617674,0.037125748502994015,0.5405776192126724
awareness_sweep,0.06,1,1.1118612774451098,0.001886828099855792,0.06813872255489022,0.5724123399906773
awareness_sweep,0.06,2,1.1063473053892214,0.0019092940588531962,0.07365269461077843,0.5776380054262732
awareness_sweep,0.06,3,1.1137075848303393,0.0018319218937904965,0.0662924151696607,0.5704363857116107
awareness_sweep,0.06,4,1.12750499001996,0.0016215645518235877,0.052495009980039906,0.5565601690829917
awareness_sweep,0.06,5,1.1231387225548901,0.0013009987848786103,0.056861277445109784,0.5608714815877228
awareness_sweep,0.06,6,1.1236377245508982,0.0017920703361133054,0.056362275449101794,0.5606709046975908
awareness_sweep,0.06,7,1.1215169660678643,0.0019040702623092838,0.05848303393213573,0.5627566184995278
awareness_sweep,0.06,8,1.1349401197604787,0.0013305680265442849,0.045059880239520955,0.5487195807984828
awareness_sweep,0.06,9,1.1329441117764472,0.001330568026544193,0.04705588822355289,0.5513258652355967
awareness_sweep,0.06,10,1.121442115768463,0.0016381787895388964,0.058557884231536926,0.5625433992294852
awareness_sweep,0.06,11,1.1254840319361277,0.001565109240275617,0.054515968063872246,0.5589666624834164
awareness_sweep,0.06,12,1.129076846307385,0.001262139707579049,0.05092315369261476,0.555305824478787
awareness_sweep,0.06,13,1.135264471057884,0.0012894640278865162,0.044735528942115764,0.5485734489105621
awareness_sweep,0.06,14,1.113807385229541,0.001797619628547428,0.0661926147704591,0.5705548752793813
awareness_sweep,0.06,15,1.1018562874251496,0.0017599992104340185,0.0781437125748503,0.5818602196803997
awareness_sweep,0.06,16,1.1291017964071854,0.0013389628607783318,0.05089820359281436,0.5546928697495229
awareness_sweep,0.06,17,1.1253343313373254,0.0015619240744400215,0.05466566866267464,0.5589129316217865
awareness_sweep,0.06,18,1.1274550898203592,0.0015061265741304361,0.05254491017964071,0.5567573973808869
awareness_sweep,0.06,19,1.1180489021956088,0.001825113017253114,0.06195109780439122,0.5663274718029012
awareness_sweep,0.06,20,1.1254341317365268,0.0016381787895388225,0.05456586826347305,0.5588219598726699
awareness_sweep,0.06,21,1.1100898203592815,0.002163045588991311,0.06991017964071856,0.5738831897084076
awareness_sweep,0.06,22,1.1081686626746508,0.002351009127026691,0.0718313373253493,0.5757672389751436
awareness_sweep,0.06,23,1.132919161676647,0.0013275235124174084,0.04708083832335329,0.55111133322178
awareness_sweep,0.1,0,1.0684231536926148,0.0027979732073605034,0.11157684630738522,0.6120342628117019
awareness_sweep,0.1,1,1.1046506986027942,0.002264831480620826,0.07534930139720558,0.5794035481930351
awareness_sweep,0.1,2,1.0738872255489023,0.0024332424134792512,0.10611277445109779,0.6070616023442137
awareness_sweep,0.1,3,1.094820359281437,0.0019138531847071316,0.08517964071856288,0.588392004414325
awareness_sweep,0.1,4,1.0721157684630738,0.0025813407497759806,0.10788423153692614,0.608727471205294
awareness_sweep,0.1,5,1.0949700598802394,0.0023105462879821214,0.08502994011976048,0.5879884661814098
awareness_sweep,0.1,6,1.079750499001996,0.0024845088392225047,0.100249500998004,0.6021279417213476
awareness_sweep,0.1,7,1.076182634730539,0.0028837609862792384,0.10381736526946106,0.6052740317767659
awareness_sweep,0.1,8,1.0948952095808382,0.002259189861195632,0.08510479041916168,0.5884005432249274
awareness_sweep,0.1,9,1.083692614770459,0.002918201899643379,0.09630738522954092,0.5987066186987302
awareness_sweep,0.1,10,1.0930239520958085,0.002578928055772948,0.08697604790419163,0.5900936390691671
awareness_sweep,0.1,11,1.0705938123752496,0.002859481727595979,0.10940618762475048,0.6098846867143956
awareness_sweep,0.1,12,1.0761077844311377,0.0024220880438146682,0.10389221556886227,0.6051068282596483
awareness_sweep,0.1,13,1.0799251497005986,0.0027101597290766105,0.10007485029940119,0.601852282461026
awareness_sweep,0.1,14,1.0832684630738523,0.0027321213723548255,0.09673153692614771,0.5990709130640914
awareness_sweep,0.1,15,1.0691217564870257,0.0033084998910679945,0.11087824351297404,0.611126844116159
awareness_sweep,0.1,16,1.0858383233532933,0.002871321832498153,0.09416167664670658,0.5964684065003725
awareness_sweep,0.1,17,1.089181636726547,0.002464888030983723,0.09081836327345309,0.5935104441814973
awareness_sweep,0.1,18,1.0950449101796405,0.0021368416801827075,0.08495508982035929,0.5882696134676755
awareness_sweep,0.1,19,1.1062724550898204,0.0019285959123927648,0.07372754491017963,0.5773180136732524
awareness_sweep,0.1,20,1.0708932135728542,0.0026394092538366224,0.10910678642714569,0.6096496199218329
awareness_sweep,0.1,21,1.100434131736527,0.002439374715331109,0.07956586826347305,0.5833028563631221
awareness_sweep,0.1,22,1.1061726546906185,0.0020082893126348216,0.07382734530938123,0.5778144618945742
awareness_sweep,0.1,23,1.0720908183632734,0.0027211627064902644,0.10790918163672654,0.6091046699017134
awareness_sweep,0.18,0,1.0074201596806387,0.0048682114038914705,0.1725798403193613,0.6578246232086725
awareness_sweep,0.18,1,1.0082934131736525,0.005327649675077588,0.1717065868263473,0.6573894506396389
awareness_sweep,0.18,2,1.0264071856287424,0.004473240485232524,0.1535928143712575,0.6449106816307504
awareness_sweep,0.18,3,1.0013323353293413,0.0053464867882012405,0.1786676646706587,0.6620675306074478
awareness_sweep,0.18,4,1.016027944111776,0.004464325198871273,0.16397205588822356,0.6520686650650794
awareness_sweep,0.18,5,1.0375349301397203,0.0038051969707178237,0.14246506986027943,0.6366075135158824
awareness_sweep,0.18,6,1.016801397205589,0.004881491967506393,0.16319860279441117,0.6516018551718917
awareness_sweep,0.18,7,0.9927245508982037,0.005096420518128496,0.18727544910179642,0.6674513786797662
awareness_sweep,0.18,8,0.9931487025948101,0.005285594876374701,0.18685129740518963,0.6670817058497776
awareness_sweep,0.18,9,1.0048253493013972,0.0054685132197075555,0.1751746506986028,0.659553636240493
awareness_sweep,0.18,10,0.9906536926147705,0.005278523685610647,0.18934630738522956,0.6686318988768969
awareness_sweep,0.18,11,1.0073952095808383,0.004775582062859716,0.17260479041916169,0.6580910653742416
awareness_sweep,0.18,12,1.0177744510978042,0.004949687301723525,0.1622255489021956,0.6510559898167736
awareness_sweep,0.18,13,1.0104141716566866,0.004423350834542495,0.16958582834331337,0.6559580170995334
awareness_sweep,0.18,14,1.0208682634730537,0.004518379722391208,0.1591317365269461,0.6484800877287341
awareness_sweep,0.18,15,1.040878243512974,0.00394685028608488,0.13912175648702596,0.633982617599133
awareness_sweep,0.18,16,1.0116117764471055,0.00493223780984547,0.16838822355289423,0.6551137654830061
awareness_sweep,0.18,17,1.0283033932135728,0.003929145645714467,0.15169660678642716,0.6434556236827742
awareness_sweep,0.18,18,1.0398303393213575,0.003747169427715423,0.14016966067864273,0.6345820952904571
awareness_sweep,0.18,19,1.0010329341317363,0.005308628460284086,0.17896706586826347,0.6620951281070593
awareness_sweep,0.18,20,1.0237624750499001,0.003916132566513671,0.1562375249500998,0.6464371237564791
awareness_sweep,0.18,21,1.0085429141716566,0.004229465089903619,0.1714570858283433,0.6571883657834032
awareness_sweep,0.18,22,1.02940119760479,0.003732855131589826,0.15059880239520956,0.6428698730283944
awareness_sweep,0.18,23,1.0197704590818362,0.005175928120774764,0.1602295409181637,0.6495114541376329
awareness_sweep,0.3,0,0.9211177644710578,0.008622200026529019,0.25888223552894213,0.703672080987725
awareness_sweep,0.3,1,0.9254341317365269,0.009211656588968093,0.25456586826347305,0.7023056949972311
awareness_sweep,0.3,2,0.9163522954091816,0.010572220228052204,0.2636477045908183,0.7057942030111434
awareness_sweep,0.3,3,0.9187724550898203,0.008719694009154946,0.26122754491017963,0.704931882741503
awareness_sweep,0.3,4,0.9336177644710577,0.009080431061904867,0.2463822355289421,0.6984647222521025
awareness_sweep,0.3,5,0.8911027944111776,0.012111442527274507,0.2888972055888223,0.714658916697543
awareness_sweep,0.3,6,0.9382834331337324,0.008634897563402496,0.24171656686626744,0.6965020976012047
awareness_sweep,0.3,7,0.9136576846307383,0.00886395970176398,0.2663423153692615,0.7064871006490014
awareness_sweep,0.3,8,0.9320459081836325,0.008070730616400183,0.24795409181636724,0.6993886896864951
awareness_sweep,0.3,9,0.9276047904191616,0.007691108553665054,0.2523952095808383,0.701264879422791
awareness_sweep,0.3,10,0.9231387225548902,0.007962757021313709,0.2568612774451098,0.7030154810140199
awareness_sweep,0.3,11,0.9344161676646706,0.00685247121319327,0.24558383233532935,0.698451288042677
awareness_sweep,0.3,12,0.9296506986027943,0.00929685046454151,0.2503493013972056,0.7005939279126377
awareness_sweep,0.3,13,0.9176497005988022,0.009535215257071305,0.2623502994011976,0.7053490175337946
awareness_sweep,0.3,14,0.9234630738522952,0.010279804462310933,0.25653692614770457,0.7030173565045558
awareness_sweep,0.3,15,0.9344411177644709,0.008138323282309883,0.24555888223552894,0.698419805100378
awareness_sweep,0.3,16,0.9415768463073853,0.00798964373637742,0.23842315369261477,0.6949322950904577
awareness_sweep,0.3,17,0.9281037924151695,0.00863951022268629,0.25189620758483033,0.7008951797004792
awareness_sweep,0.3,18,0.9289770459081836,0.007542980920636015,0.25102295409181635,0.7009068181003263
awareness_sweep,0.3,19,0.9062724550898202,0.009873401079077618,0.2737275449101796,0.7096717134593089
awareness_sweep,0.3,20,0.9049251497005987,0.01030940418289613,0.2750748502994012,0.710216020055697
awareness_sweep,0.3,21,0.9002594810379241,0.010726105650836116,0.27974051896207586,0.7116144039266776
awareness_sweep,0.3,22,0.9266067864271456,0.007380507742309109,0.25339321357285427,0.7020292787678137
awareness_sweep,0.3,23,0.9199950099800398,0.008288504267407045,0.2600049900199601,0.7045699907570089
awareness_sweep,0.5,0,0.8322205588822357,0.017013681427478132,0.3477794411177645,0.7274840050438046
awareness_sweep,0.5,1,0.8367365269461077,0.015858453011256546,0.34326347305389227,0.727187562997757
awareness_sweep,0.5,2,0.8300998003992015,0.016499997313785684,0.34990019960079843,0.7281198242238078
awareness_sweep,0.5,3,0.8361377245508981,0.015338042144632764,0.3438622754491018,0.7272160648762356
awareness_sweep,0.5,4,0.8250848303393212,0.015751695745565973,0.35491516966067865,0.7289360649957569
awareness_sweep,0.5,5,0.8317465069860279,0.011122148911320693,0.34825349301397207,0.728093236680332
awareness_sweep,0.5,6,0.8388073852295408,0.014276494197825031,0.3411926147704591,0.7268730752068716
awareness_sweep,0.5,7,0.8394560878243512,0.014175499710861038,0.3405439121756487,0.726701826885152
awareness_sweep,0.5,8,0.8301746506986026,0.01818105743346648,0.3498253493013972,0.7279339414982411
awareness_sweep,0.5,9,0.8309481037924151,0.015657454959004162,0.3490518962075848,0.728208562914092
awareness_sweep,0.5,10,0.8454191616766465,0.01299083437818843,0.3345808383233533,0.7259932131744495
awareness_sweep,0.5,11,0.8297504990019959,0.01545770943938415,0.35024950099800395,0.7280891729515021
awareness_sweep,0.5,12,0.8390319361277445,0.014151876077452342,0.3409680638722555,0.726614330221792
awareness_sweep,0.5,13,0.8447704590818363,0.014302828326030897,0.3352295409181637,0.7255551013740982
awareness_sweep,0.5,14,0.8453942115768462,0.014181646383513996,0.3346057884231537,0.7257045778702077
awareness_sweep,0.5,15,0.8405538922155686,0.015978488831246137,0.33944610778443113,0.7265012340588285
awareness_sweep,0.5,16,0.8412025948103793,0.012946168986273494,0.33879740518962076,0.726624406874873
awareness_sweep,0.5,17,0.8434730538922155,0.014319183766853106,0.3365269461077844,0.7261952063936
awareness_sweep,0.5,18,0.8459930139720558,0.01742351414908615,0.3340069860279441,0.7255836460810912
awareness_sweep,0.5,19,0.8393313373253491,0.015236403102114406,0.3406686626746507,0.7266230871590154
awareness_sweep,0.5,20,0.8456187624750499,0.015538043989917955,0.3343812375249501,0.7257400548204987
awareness_sweep,0.5,21,0.8299001996007984,0.01724440005305803,0.35009980039920163,0.7281992780905255
awareness_sweep,0.5,22,0.8505588822355289,0.012512518581902894,0.32944111776447105,0.7248114907908734
awareness_sweep,0.5,23,0.8446457085828343,0.015641921795333368,0.33535429141716566,0.7259324355281451
awareness_sweep,0.75,0,0.7815718562874251,0.019843707039584924,0.39842814371257484,0.7306340622148916
awareness_sweep,0.75,1,0.7806237524950099,0.020977544785544876,0.39937624750499,0.7305767337580328
awareness_sweep,0.75,2,0.7895558882235528,0.017865369088370227,0.3904441117764471,0.730944240261991
awareness_sweep,0.75,3,0.7877345309381237,0.019741757598544997,0.3922654690618762,0.7308030625375995
awareness_sweep,0.75,4,0.7768063872255488,0.0214930302841506,0.4031936127744512,0.7305971290951032
awareness_sweep,0.75,5,0.7805489021956087,0.023678946076228287,0.39945109780439125,0.7303436938498253
awareness_sweep,0.75,6,0.7863373253493013,0.02154157575244816,0.3936626746506986,0.730694302014733
awareness_sweep,0.75,7,0.7847904191616767,0.02202402843384621,0.3952095808383233,0.7304722491145453
awareness_sweep,0.75,8,0.7827445109780438,0.02252257545915045,0.39725548902195607,0.7304091398042238
awareness_sweep,0.75,9,0.7806986027944112,0.019230425986658542,0.39930139720558877,0.7307589770558682
awareness_sweep,0.75,10,0.7849151696606785,0.01942738203198882,0.39508483033932135,0.7308475016035793
awareness_sweep,0.75,11,0.7815469061876247,0.020512259889288512,0.39845309381237526,0.7305999079684942
awareness_sweep,0.75,12,0.7803992015968063,0.020541433984932266,0.3996007984031936,0.7308216341767564
awareness_sweep,0.75,13,0.7879840319361276,0.01820256414084096,0.3920159680638723,0.7309630320197927
awareness_sweep,0.75,14,0.7828443113772454,0.01973418834128439,0.3971556886227545,0.73082981940311
awareness_sweep,0.75,15,0.7862624750499002,0.022979556624731303,0.3937375249500998,0.7304670389759403
awareness_sweep,0.75,16,0.779251497005988,0.02133016120400725,0.400748502994012,0.7305304142214573
awareness_sweep,0.75,17,0.7770808383233533,0.022471149169763904,0.40291916167664665,0.730430696491249
awareness_sweep,0.75,18,0.7823203592814371,0.017069205560162014,0.3976796407185629,0.7307734341695851
awareness_sweep,0.75,19,0.7798502994011975,0.020941384374382203,0.4001497005988023,0.73075181174577
awareness_sweep,0.75,20,0.7857135728542914,0.02127398025119288,0.39428642714570855,0.7306510003944208
awareness_sweep,0.75,21,0.7828443113772454,0.01975940792274315,0.3971556886227544,0.730854221696328
awareness_sweep,0.75,22,0.7790518962075847,0.02029748507689098,0.4009481037924152,0.7306586726746108
awareness_sweep,0.75,23,0.7852644710578842,0.01945530327859344,0.3947355289421158,0.7306774564643168
awareness_sweep,1.0,0,0.7548502994011975,0.024799947384808733,0.4251497005988024,0.7290355018505902
awareness_sweep,1.0,1,0.7564221556886227,0.023214469045435046,0.42357784431137724,0.7292643186680532
awareness_sweep,1.0,2,0.754001996007984,0.02072096400194555,0.42599800399201604,0.729090985693284
awareness_sweep,1.0,3,0.7550499001996007,0.025686924463122273,0.42495009980039916,0.728800769718049
awareness_sweep,1.0,4,0.7553992015968063,0.021705095504784794,0.42460079840319365,0.7292924749303789
awareness_sweep,1.0,5,0.7548502994011976,0.023120545479474165,0.4251497005988023,0.7290591073342336
awareness_sweep,1.0,6,0.7558982035928143,0.022177200450189588,0.42410179640718565,0.7293059410121872
awareness_sweep,1.0,7,0.7555988023952096,0.027184161373255803,0.42440119760479045,0.7289871255493006
awareness_sweep,1.0,8,0.7551497005988024,0.024184048209018767,0.4248502994011976,0.7288234429344902
awareness_sweep,1.0,9,0.7543013972055889,0.02067813937148944,0.42569860279441124,0.7291898817136186
awareness_sweep,1.0,10,0.7534031936127745,0.02326221855773519,0.4265968063872256,0.7290345277508854
awareness_sweep,1.0,11,0.7557734530938124,0.024443853564521216,0.4242265469061877,0.7291514047752798
awareness_sweep,1.0,12,0.7561477045908183,0.02386273249799586,0.4238522954091817,0.7292439990278924
awareness_sweep,1.0,13,0.7552495009980039,0.023269549766312778,0.424750499001996,0.7288308771678199
awareness_sweep,1.0,14,0.7534530938123751,0.02670924207119105,0.42654690618762475,0.7287134951653579
awareness_sweep,1.0,15,0.7553742514970059,0.024929619838158747,0.42462574850299395,0.72902714630619
awareness_sweep,1.0,16,0.7560229540918163,0.02397639683332637,0.42397704590818364,0.7289710369679802
awareness_sweep,1.0,17,0.7549001996007983,0.023874990247163542,0.42509980039920164,0.7289144684682531
awareness_sweep,1.0,18,0.7542015968063872,0.025558987452445454,0.42579840319361273,0.7289003768909288
awareness_sweep,1.0,19,0.7557235528942116,0.02917833901420057,0.4242764471057884,0.7285718433392695
awareness_sweep,1.0,20,0.7551746506986027,0.02409191507189057,0.4248253493013972,0.7290615804319505
awareness_sweep,1.0,21,0.7540768463073851,0.025266445108745962,0.4259231536926148,0.7287846851207764
awareness_sweep,1.0,22,0.7552994011976047,0.026376350575351135,0.4247005988023952,0.7289336476747105
awareness_sweep,1.0,23,0.755124750499002,0.025231435297856746,0.42487524950099803,0.7290465585794479


==> anc/results/tables/awareness_sweep_summary.csv <==
awareness,hidden_payoff_mean,hidden_payoff_ci95,hidden_choice_rate_mean,hidden_choice_rate_ci95,welfare_mean,welfare_ci95
0.03,1.1522897954091815,0.0027512130534919185,0.027710204590818365,0.002751213053491895,0.5302270166503321,0.0030266708856410743
0.06,1.1225815036593478,0.0040409643212248846,0.05741849634065203,0.004040964321224897,0.5615019913599282,0.00405987228055515
0.1,1.0850565535595476,0.004904587810624961,0.09494344644045243,0.004904587810624969,0.5971120737566783,0.004432764894161701
0.18,1.0147814787092482,0.005622364752901974,0.16521852129075182,0.005622364752901981,0.6526670894322466,0.00388836761982533
0.3,0.9223943779108449,0.0048339947357875675,0.257605622089155,0.004833994735787566,0.7032147018338571,0.0018966632967725356
0.5,0.8382106620093146,0.002686415688128651,0.3417893379906853,0.0026864156881286536,0.7268717250296479,0.0004228707856305606
0.75,0.7827808965402527,0.0013459613702850248,0.39721910345974715,0.001345961370285024,0.7306704263213427,6.689623887275386e-05
1.0,0.7550602960745176,0.00031713089387769836,0.42493970392548236,0.00031713089387770357,0.729001466544622,7.405453643727845e-05


==> anc/results/tables/braess_information_summary.csv <==
condition,mean_equilibrium_cost,top_route_flow,bottom_route_flow,zigzag_route_flow
restricted_information,1.5,0.5,0.5,0.0
full_information,2.0,0.0,0.0,1.0


==> anc/results/tables/counterfactual_baselines_raw.csv <==
scenario,replicate,hidden_payoff_collapse,welfare_change,hidden_choice_rate_jump
ehmg_public_revelation,0,0.34951430472388534,0.16130145245105265,0.3495143047238855
ehmg_public_revelation,1,0.31829673985362605,0.12904197194433487,0.31829673985362605
ehmg_public_revelation,2,0.3430915945886006,0.15360663901737426,0.34309159458860056
ehmg_public_revelation,3,0.3253493013972053,0.13791611277334426,0.32534930139720564
ehmg_public_revelation,4,0.33487691284098486,0.1453237383295065,0.3348769128409847
ehmg_public_revelation,5,0.34450210689731664,0.1522629457430228,0.34450210689731653
ehmg_public_revelation,6,0.35155466844089567,0.16177428633529134,0.35155466844089595
ehmg_public_revelation,7,0.34685296074517624,0.1579630682303611,0.34685296074517635
ehmg_public_revelation,8,0.35205145265025484,0.16139220870744642,0.35205145265025506
ehmg_public_revelation,9,0.3478908848968729,0.15735244755554312,0.3478908848968729
ehmg_public_revelation,10,0.34146817476158786,0.1519158632834131,0.3414681747615879
ehmg_public_revelation,11,0.3476247504990022,0.15763792848988212,0.347624750499002
ehmg_public_revelation,12,0.32491461521401643,0.13401530812847595,0.32491461521401643
ehmg_public_revelation,13,0.3469150587713462,0.15745029931266308,0.3469150587713462
ehmg_public_revelation,14,0.3302461743180305,0.14048880478121162,0.3302461743180306
ehmg_public_revelation,15,0.33148813484142825,0.14341888961044402,0.3314881348414282
ordinary_congestion_full_awareness,0,-0.00026613439787104287,0.0007283299889466743,-0.00026613439787093185
ordinary_congestion_full_awareness,1,0.0014193834553114515,1.3365152595645746e-05,0.0014193834553115625
ordinary_congestion_full_awareness,2,0.0,-0.0006410952767341715,5.551115123125783e-17
ordinary_congestion_full_awareness,3,0.001987136837436121,-0.00014349088471965477,0.001987136837436121
ordinary_congestion_full_awareness,4,0.000612109115103121,6.711650993862506e-05,0.0006121091151032876
ordinary_congestion_full_awareness,5,-0.0014193834553116735,6.0932913503175534e-05,-0.0014193834553115625
ordinary_congestion_full_awareness,6,0.0011798624972277905,1.7316265672140396e-05,0.0011798624972277905
ordinary_congestion_full_awareness,7,-0.00012419605233993103,-4.094751282535114e-05,-0.00012419605233982
ordinary_congestion_full_awareness,8,-0.0004080727434020437,0.00023106981866827248,-0.0004080727434021547
ordinary_congestion_full_awareness,9,-2.6613439787048776e-05,6.14333099160369e-05,-2.6613439787104287e-05
ordinary_congestion_full_awareness,10,0.0015169660678641117,-4.439504225073332e-05,0.0015169660678642782
ordinary_congestion_full_awareness,11,-4.435573297867368e-05,-1.8254022006836124e-05,-4.4355732978507145e-05
ordinary_congestion_full_awareness,12,0.0007096917276557813,-0.0008121366493007987,0.0007096917276557257
ordinary_congestion_full_awareness,13,0.002741184298070465,-0.00015557937130838972,0.0027411842980704093
ordinary_congestion_full_awareness,14,0.00031936127744525145,-0.0002741294080723655,0.0003193612774450294
ordinary_congestion_full_awareness,15,-0.0021556886227545036,0.0008473496121530477,-0.0021556886227543925
minority_no_epistemic_scarcity,0,0.0009758261255267131,-0.00030016702014012964,0.0009758261255267131
minority_no_epistemic_scarcity,1,0.0016943889997783623,0.0001961922241126013,0.0016943889997781958
minority_no_epistemic_scarcity,2,-0.000372588157019238,0.0005025920658129346,-0.0003725881570192935
minority_no_epistemic_scarcity,3,0.0011266356176534709,0.00031220769815443195,0.0011266356176535819
minority_no_epistemic_scarcity,4,-4.435573297867368e-05,-0.0005459385066638456,-4.4355732978451634e-05
minority_no_epistemic_scarcity,5,0.0016677755599910915,-0.0005081520259547778,0.0016677755599910915
minority_no_epistemic_scarcity,6,0.0006387225548903919,-0.0002260106090766767,0.0006387225548902253
minority_no_epistemic_scarcity,7,0.00032823242404078634,0.0007137288961664989,0.00032823242404078634
minority_no_epistemic_scarcity,8,0.0010467952982924356,-1.4696709929040708e-05,0.0010467952982922135
minority_no_epistemic_scarcity,9,-0.00040807274340193267,0.0007731177697831715,-0.0004080727434020992
minority_no_epistemic_scarcity,10,-0.0004790419161676551,8.796777702069214e-05,-0.0004790419161675996
minority_no_epistemic_scarcity,11,-0.0007629186072298788,-0.0002970151956012135,-0.0007629186072299343
minority_no_epistemic_scarcity,12,-0.0009403415391440184,0.00016442608241062917,-0.0009403415391438519
minority_no_epistemic_scarcity,13,0.00032823242404078634,0.0002214422341833,0.00032823242404073083
minority_no_epistemic_scarcity,14,5.3226879574208574e-05,0.00013775952198513686,5.3226879574208574e-05
minority_no_epistemic_scarcity,15,-0.0005500110889332666,-0.0006169430931883824,-0.0005500110889332666
private_partial_revelation,0,0.21186959414504347,0.13605256003849475,0.21186959414504325
private_partial_revelation,1,0.21586161011310723,0.1326353270836902,0.21586161011310717
private_partial_revelation,2,0.2131647815480151,0.12979750359560316,0.2131647815480151
private_partial_revelation,3,0.21991572410734084,0.14666311112527652,0.2199157241073409
private_partial_revelation,4,0.22620536704369,0.1542657655635723,0.2262053670436905
private_partial_revelation,5,0.1925925925925922,0.11916393073245812,0.1925925925925927
private_partial_revelation,6,0.2131292969616324,0.13683916265937845,0.2131292969616323
private_partial_revelation,7,0.20498558438678205,0.11926555865868615,0.20498558438678197
private_partial_revelation,8,0.19231758704812596,0.12880830877610483,0.19231758704812593
private_partial_revelation,9,0.21776003548458622,0.13790727633223254,0.21776003548458642
private_partial_revelation,10,0.20143712574850303,0.12257192884136348,0.20143712574850295
private_partial_revelation,11,0.19633621645597688,0.1306970226324906,0.1963362164559769
private_partial_revelation,12,0.20199600798403183,0.12415115831765167,0.201996007984032
private_partial_revelation,13,0.19962741184298072,0.11663610972776128,0.19962741184298077
private_partial_revelation,14,0.20300731869594146,0.1266065096686202,0.20300731869594144
private_partial_revelation,15,0.1805633178088265,0.1145184232555071,0.18056331780882673
public_revelation_no_scarcity_bonus,0,0.35130627633621614,0.16181726022339893,0.35130627633621647
public_revelation_no_scarcity_bonus,1,0.3322599245952538,0.1416407941712493,0.3322599245952539
public_revelation_no_scarcity_bonus,2,0.35078287868707014,0.16158691815747528,0.35078287868707037
public_revelation_no_scarcity_bonus,3,0.32822355289421157,0.14095394608874934,0.32822355289421157
public_revelation_no_scarcity_bonus,4,0.32903082723442,0.14122748869083745,0.32903082723442006
public_revelation_no_scarcity_bonus,5,0.3393036149922374,0.14959314708352212,0.3393036149922377
public_revelation_no_scarcity_bonus,6,0.341086715457973,0.15324639822152097,0.341086715457973
public_revelation_no_scarcity_bonus,7,0.3193257928587271,0.13173750578240306,0.319325792858727
public_revelation_no_scarcity_bonus,8,0.32752273231315143,0.13844115893296582,0.32752273231315154
public_revelation_no_scarcity_bonus,9,0.3113151474828123,0.12427220502441572,0.3113151474828121
public_revelation_no_scarcity_bonus,10,0.35300953648259037,0.16186125402776175,0.3530095364825904
public_revelation_no_scarcity_bonus,11,0.3287203371035705,0.139090546341338,0.3287203371035706
public_revelation_no_scarcity_bonus,12,0.3427456198713684,0.15432548484755915,0.34274561987136837
public_revelation_no_scarcity_bonus,13,0.32918163672654677,0.1392904102639696,0.3291816367265469
public_revelation_no_scarcity_bonus,14,0.34732313151474825,0.157174360261513,0.34732313151474825
public_revelation_no_scarcity_bonus,15,0.33406076735418055,0.14641656159847094,0.33406076735418055


==> anc/results/tables/counterfactual_baselines_summary.csv <==
scenario,hidden_payoff_collapse_mean,hidden_payoff_collapse_ci95,welfare_change_mean,hidden_choice_rate_jump_mean
ehmg_public_revelation,0.3397898647150144,0.005084573640272826,0.15017887279333544,0.33978986471501443
ordinary_congestion_full_awareness,0.0003775781769793235,0.0005847639381723127,-6.4446622390426644e-06,0.00037757817697936166
minority_no_epistemic_scarcity,0.00026890663118209895,0.000401543107961603,3.753194431720813e-05,0.00026890663118207814
private_partial_revelation,0.2056730982479485,0.005702746221018555,0.12978622856305572,0.20567309824794855
public_revelation_no_scarcity_bonus,0.33532490574406737,0.005654756021214326,0.1464172149823219,0.3353249057440674


==> anc/results/tables/cv_ablation_summary.csv <==
method,feature_dim,train_examples,test_examples,test_accuracy,test_accuracy_ci95
resolution_32,22,56,48,0.9791666666666666,0.04040574737950406
resolution_64,22,56,48,0.9583333333333334,0.05653119017819243
recurrence_quantile_010,73,56,48,0.5,0.1414508159514583
recurrence_quantile_025,73,56,48,0.5208333333333334,0.14132797544548112
gramian_difference,22,56,48,0.9791666666666666,0.04040574737950406
carrier_beta_15,65,56,48,0.4791666666666667,0.14132797544548112
phase_scrambled_carrier,65,56,48,0.5,0.1414508159514583


==> anc/results/tables/cv_detection_benchmark.csv <==
method,feature_dim,train_examples,test_examples,test_accuracy,test_accuracy_ci95
raw_trace,48,72,40,1.0,0.0
fourier_trace,26,72,40,1.0,0.0
recurrence_image,73,72,40,1.0,0.0
vision_bundle,278,72,40,1.0,0.0


==> anc/results/tables/cv_detection_dataset.csv <==
regime,replicate,split,seed,trace_length,scheduled_reveal_time,trace_mean,trace_std,late_hidden_rate
ordinary_congestion,0,train,91110,220,85,0.41594084558156413,0.03793421613650452,0.4147039254823686
ordinary_congestion,1,train,90777,220,92,0.4152876066049719,0.03462532106275541,0.415103127079175
ordinary_congestion,2,train,91554,220,99,0.41551442569406644,0.03444209860369669,0.41530272787757827
ordinary_congestion,3,train,90185,220,106,0.41546906187624755,0.03356188157450557,0.41576846307385223
ordinary_congestion,4,train,93293,220,113,0.41598620939938313,0.03807122296249223,0.4155355954757152
ordinary_congestion,5,train,91665,220,85,0.41546906187624755,0.03341858706334768,0.4147039254823685
ordinary_congestion,6,train,92479,220,92,0.4161223008528398,0.035990310528773835,0.4168662674650699
ordinary_congestion,7,train,91998,220,99,0.4147341680275813,0.03220252912091925,0.41447105788423155
ordinary_congestion,8,train,93256,220,106,0.4150880058065686,0.032735480194938146,0.415602129075183
ordinary_congestion,9,train,90407,220,113,0.4160134276900744,0.03597491017746567,0.4145708582834332
ordinary_congestion,10,train,93774,220,85,0.4158138268916712,0.034199022571275016,0.41397205588822356
ordinary_congestion,11,train,93071,220,92,0.41529667936853565,0.0379711836955967,0.4154357950765137
ordinary_congestion,12,train,92368,220,99,0.4162674650698603,0.03839455795505357,0.4175981370592149
ordinary_congestion,13,train,92183,220,106,0.41496098711667573,0.037897543754498525,0.4150033266799734
ordinary_congestion,14,train,90555,220,113,0.4164398475775721,0.036518295986040304,0.4155023286759814
ordinary_congestion,15,train,93441,220,85,0.4157956813645436,0.03442367071181354,0.41506986027944115
ordinary_congestion,16,train,92960,220,92,0.41653964797677373,0.03894689067229324,0.4157351962741184
ordinary_congestion,17,train,90999,220,99,0.4164217020504446,0.035347696430298774,0.4159680638722555
ordinary_congestion,18,test,92590,220,106,0.41562329885683186,0.03134218969617877,0.416333998669328
ordinary_congestion,19,test,91073,220,113,0.4159136272908728,0.036358895943149415,0.4170326014637392
ordinary_congestion,20,test,91628,220,85,0.41535111594991836,0.03559498494497653,0.4162674650698603
ordinary_congestion,21,test,91813,220,92,0.4161223008528398,0.03697708834664356,0.4174650698602794
ordinary_congestion,22,test,90296,220,99,0.4162856105969878,0.0320324463360868,0.4162009314703925
ordinary_congestion,23,test,90481,220,106,0.41677553982943205,0.0374659779605337,0.4172987358616101
ordinary_congestion,24,test,90851,220,113,0.41682997641081465,0.039141095503913086,0.4190951430472388
ordinary_congestion,25,test,92035,220,85,0.4157140264924696,0.0360468101091527,0.41510312707917496
ordinary_congestion,26,test,93478,220,92,0.4162221012520414,0.03671708742160664,0.4160678642714571
ordinary_congestion,27,test,90259,220,99,0.4150880058065687,0.037548066900349085,0.4132069194943447
epistemic_scarcity,0,train,93367,220,85,0.06228452186536018,0.002152272938536826,0.06230871590153027
epistemic_scarcity,1,train,93219,220,92,0.0717020504445654,0.002360505726232771,0.07192282102461743
epistemic_scarcity,2,train,92553,220,99,0.08121937942297222,0.002448234436657291,0.08113772455089818
epistemic_scarcity,3,train,93330,220,106,0.0811286517873344,0.00247531860969516,0.08067198935462411
epistemic_scarcity,4,train,90000,220,113,0.07370713119216114,0.002425399333003437,0.07401862940785095
epistemic_scarcity,5,train,91850,220,85,0.06613137361640355,0.001964813731439735,0.06623419827012642
epistemic_scarcity,6,train,93959,220,92,0.08326982398838685,0.0023483565171609146,0.08363273453093813
epistemic_scarcity,7,train,91258,220,99,0.06786427145708582,0.0020230431837661017,0.06786427145708583
epistemic_scarcity,8,train,91147,220,106,0.0717020504445654,0.002390995974831835,0.07202262142381903
epistemic_scarcity,9,train,91369,220,113,0.07564870259481037,0.002267029279760591,0.07531603459747173
epistemic_scarcity,10,train,92812,220,85,0.08324260569769552,0.002234829964934424,0.08336660013306721
epistemic_scarcity,11,train,93626,220,92,0.06805479949192524,0.002045279431006069,0.06829673985362607
epistemic_scarcity,12,train,90888,220,99,0.06997822536744693,0.0023394890974647795,0.06986027944111776
epistemic_scarcity,13,train,92257,220,106,0.07744510978043913,0.002389153415442975,0.07754491017964076
epistemic_scarcity,14,train,93811,220,113,0.06606786427145708,0.0021269003892832854,0.06636726546906188
epistemic_scarcity,15,train,90740,220,85,0.062284521865360196,0.001995079871979674,0.06240851630073187
epistemic_scarcity,16,train,92849,220,92,0.079277808020323,0.0023328825726233976,0.07934131736526946
epistemic_scarcity,17,train,91406,220,99,0.09282344402104883,0.0027742339126219434,0.09284763805721889
epistemic_scarcity,18,test,90074,220,106,0.06799129014697877,0.002288135861454702,0.06826347305389223
epistemic_scarcity,19,test,92442,220,113,0.08661767374342226,0.0026114906222369297,0.08669328010645376
epistemic_scarcity,20,test,90333,220,85,0.08681727454182545,0.002832373802154548,0.08729208250166334
epistemic_scarcity,21,test,90666,220,92,0.08516603157321721,0.0024548658409605517,0.08476380572188956
epistemic_scarcity,22,test,91702,220,99,0.06221193975684993,0.0021395377108785864,0.06240851630073186
epistemic_scarcity,23,test,92997,220,106,0.07354382144801305,0.002639597343231037,0.0736194278110446
epistemic_scarcity,24,test,90037,220,113,0.08329704227907819,0.0026479261092576646,0.08396540252827679
epistemic_scarcity,25,test,94033,220,85,0.06785519869352204,0.0020541145459583294,0.06816367265469062
epistemic_scarcity,26,test,91184,220,92,0.0679731446198512,0.0017512078920623895,0.06823020625415836
epistemic_scarcity,27,test,92738,220,99,0.06411722010524405,0.0018824836600610964,0.0639387890884897
public_revelation,0,train,93700,220,85,0.2911722010524405,0.17180735952705434,0.41470392548236856
public_revelation,1,train,93996,220,92,0.2731174015605153,0.18271551367757471,0.4150365934797072
public_revelation,2,train,93885,220,99,0.26691163128288875,0.1797761584611482,0.4162674650698603
public_revelation,3,train,91036,220,106,0.26239339502812553,0.1735717838260767,0.41719893546240855
public_revelation,4,train,93737,220,113,0.24119941934313188,0.18293494753197723,0.413606121091151
public_revelation,5,train,91295,220,85,0.29051896207584826,0.17281055904096618,0.4159015302727878
public_revelation,6,train,91332,220,92,0.27439666122300854,0.18064212287254577,0.41447105788423144
public_revelation,7,train,92775,220,99,0.26759208855017236,0.17674581841218376,0.41427145708582835
public_revelation,8,train,94107,220,106,0.25271275630557066,0.18245007744011293,0.41583499667332
public_revelation,9,train,92701,220,113,0.24593540192342583,0.17937524281310246,0.4166001330671989
public_revelation,10,train,90592,220,85,0.2842133913990202,0.181856552299573,0.416333998669328
public_revelation,11,train,90370,220,92,0.27868807838867715,0.17562517814602116,0.41586826347305383
public_revelation,12,train,93922,220,99,0.2707040464525494,0.17454877843022348,0.4161676646706587
public_revelation,13,train,90925,220,106,0.2526492469606242,0.18489335226584475,0.4174983366600133
public_revelation,14,train,92886,220,113,0.25886409000181454,0.16581152343821617,0.4166999334664006
public_revelation,15,train,94070,220,85,0.2870622391580475,0.17641926577087394,0.4148369926813041
public_revelation,16,train,92331,220,92,0.27650154236980584,0.17710036893426098,0.4152029274783766
public_revelation,17,train,93145,220,99,0.2733986572309925,0.17009965073173403,0.415335994677312
public_revelation,18,test,90148,220,106,0.25655960805661404,0.17934443545519024,0.4161343978709249
public_revelation,19,test,91443,220,113,0.2438577390673199,0.1796588347668569,0.41407185628742516
public_revelation,20,test,92146,220,85,0.29289602612955906,0.16723728654425174,0.41497005988023955
public_revelation,21,test,92294,220,92,0.27216476138631834,0.1849152248988116,0.416333998669328
public_revelation,22,test,92664,220,99,0.27323534748684447,0.17001731075568963,0.4148702594810379
public_revelation,23,test,93589,220,106,0.26084195245871894,0.17412247295528532,0.4163339986693279
public_revelation,24,test,93404,220,113,0.242732716385411,0.1824846153422982,0.41510312707917507
public_revelation,25,test,92923,220,85,0.290863727091272,0.1705591761505377,0.4156686626746507
public_revelation,26,test,92220,220,92,0.27091272001451644,0.18563048078802236,0.4160345974717232
public_revelation,27,test,91591,220,99,0.26920704046452554,0.17541938501729504,0.41650033266799735
attention_discovery,0,train,90962,220,85,0.3869624387588459,0.0571026354275279,0.41463739188290083
attention_discovery,1,train,93552,220,92,0.3827798947559427,0.06578994870958672,0.4141716566866268
attention_discovery,2,train,90222,220,99,0.38140990745781167,0.06314475213993365,0.41526946107784435
attention_discovery,3,train,90444,220,106,0.3864725095264017,0.05732301762381471,0.4155688622754491
attention_discovery,4,train,90111,220,113,0.38468517510433675,0.059820576997644065,0.41413838988689294
attention_discovery,5,train,91887,220,85,0.38259843948466704,0.0652600168508475,0.4133067198935462
attention_discovery,6,train,91776,220,92,0.38584648884050077,0.059257479855790905,0.4150365934797072
attention_discovery,7,train,93848,220,99,0.3876973326075122,0.058523879477127526,0.41433799068529614
attention_discovery,8,train,93515,220,106,0.38656323716203955,0.061814577188386156,0.4157684630738523
attention_discovery,9,train,91961,220,113,0.3832426056976955,0.06298590510898372,0.41586826347305383
attention_discovery,10,train,91221,220,85,0.3839684267827981,0.06132314316520413,0.4139387890884897
attention_discovery,11,train,92405,220,92,0.38459444746869903,0.06189932420585162,0.4134397870924817
attention_discovery,12,train,90518,220,99,0.38484848484848483,0.06335385221436299,0.4137391882900865
attention_discovery,13,train,91739,220,106,0.3828252585737616,0.06328919187377885,0.41513639387890877
attention_discovery,14,train,91480,220,113,0.38904010161495195,0.05434632328704381,0.4134397870924817
attention_discovery,15,train,92072,220,85,0.38052984939212486,0.06701902259777892,0.4145708582834331
attention_discovery,16,train,92109,220,92,0.3829794955543459,0.06400939567076706,0.4147704590818364
attention_discovery,17,train,90703,220,99,0.3856378152785338,0.06299953178274185,0.4162341982701265
attention_discovery,18,test,92627,220,106,0.38476682997641076,0.06215907774549275,0.41467065868263475
attention_discovery,19,test,90629,220,113,0.3877971330067139,0.05990457363943223,0.41447105788423155
attention_discovery,20,test,93182,220,85,0.386418072945019,0.05970866902075299,0.4155355954757153
attention_discovery,21,test,93108,220,92,0.3829704227907821,0.06289184404383096,0.41297405189620756
attention_discovery,22,test,92516,220,99,0.38493921248412266,0.05833662519523665,0.4147039254823686
attention_discovery,23,test,90814,220,106,0.3839956450734894,0.06049193513560758,0.41244178310046575
attention_discovery,24,test,93034,220,113,0.3842587552168391,0.06395654242517586,0.4147039254823686
attention_discovery,25,test,91924,220,85,0.37983124659771367,0.06632032227653673,0.41210911510312703
attention_discovery,26,test,93663,220,92,0.3810560696788241,0.06491395898651182,0.41210911510312714
attention_discovery,27,test,91517,220,99,0.38279804028307013,0.06255814626581546,0.41373918829008655


==> anc/results/tables/cv_encoding_summary.csv <==
encoding,size,mean_intensity,std_intensity,local_structure_score
line_trace,112,0.09127869897959184,0.2880050313660942,0.05027830579964376
gramian_hidden_rate,112,0.42851278893048206,0.3461942864259044,0.03856387613548748
recurrence_hidden_rate,112,0.23113623569101374,0.4084639237059676,0.08711250804906184
gramian_hidden_payoff,112,0.5,0.35253100602101667,0.0354075930316377
spectral_carrier_hidden_rate,112,0.5033685968725866,0.20994123666451667,0.1297077133552268
phase_scrambled_spectral_carrier,112,0.47922972329438446,0.1674194638290772,0.09521599855722145


==> anc/results/tables/cv_leakage_checks.csv <==
method,feature_dim,train_examples,test_examples,test_accuracy,test_accuracy_ci95,interpretation
metadata_only,8,56,48,0.5,0.1414508159514583,chance-level is 0.5 for paired binary labels
seed_only,1,56,48,0.5,0.1414508159514583,chance-level is 0.5 for paired binary labels
trace_length_only,1,56,48,0.5,0.1414508159514583,chance-level is 0.5 for paired binary labels
marginal_spectrum_only,3,56,48,0.5208333333333334,0.14132797544548112,chance-level is 0.5 for paired binary labels


==> anc/results/tables/cv_phase_diagnostics.csv <==
quantity,value,note
spectral_reconstruction_psnr_db,59.87940231817022,8-bit spectral carrier reconstruction of the z-scored hidden-rate trace
phase_structure_delta,0.03449171479800535,absolute local-structure score difference after full phase scrambling
phase_pixel_delta,0.1613360215319661,mean absolute pixel change induced by phase scrambling
radial_power_relative_error,3.348601659122475e-05,normalized radial power-profile difference after phase scrambling


==> anc/results/tables/cv_phase_matched_benchmark.csv <==
method,feature_dim,train_examples,test_examples,classifier,test_accuracy,test_accuracy_ci95
raw_trace,38,56,48,ridge_binary_alpha_1,0.5416666666666666,0.14095881162266544
fourier_magnitude,32,56,48,ridge_binary_alpha_1,0.4791666666666667,0.14132797544548112
rocket_local_conv,192,56,48,ridge_binary_alpha_1,0.5833333333333334,0.1394723854255612
recurrence_image,73,56,48,ridge_binary_alpha_1,0.6041666666666666,0.13834708557813194
vision_structure,22,56,48,ridge_binary_alpha_1,0.9583333333333334,0.05653119017819243
tiny_cnn_trace_images,3072,56,48,numpy_one_conv_cnn,0.6041666666666666,0.13834708557813194


==> anc/results/tables/cv_phase_matched_dataset.csv <==
label,pair,split,source_seed,trace_length,reveal_time,temperature,congestion_power,horizon,horizon_jitter,value_gap,mean,std,roughness,spectrum_l2
awareness_cascade,0,train,100500,224,75,0.16685357423491584,1.2491353178878142,4,1,0.12126484152148186,0.0,0.9999999999989964,0.22097659951614226,150.80463409321834
iaaft_matched_null,0,train,100500,224,75,0.16685357423491584,1.2491353178878142,4,1,0.12126484152148186,0.0,0.999999999999,0.26898660587414536,145.64106493087996
awareness_cascade,1,train,100501,224,85,0.20774246548553466,0.9144029408409122,6,2,0.14204933272912715,0.0,0.9999999999990014,0.16310026344495812,153.38063610752317
iaaft_matched_null,1,train,100501,224,85,0.20774246548553466,0.9144029408409122,6,2,0.14204933272912715,0.0,0.999999999999,0.29215077088901387,144.25559925505277
awareness_cascade,2,train,100502,224,91,0.1872574311300887,1.1201785907764796,6,1,0.17803058656841786,6.344131569286608e-17,0.9999999999989985,0.14756383933311681,153.97875599337917
iaaft_matched_null,2,train,100502,224,91,0.1872574311300887,1.1201785907764796,6,1,0.17803058656841786,0.0,0.999999999999,0.24943673459729865,147.49576582250066
awareness_cascade,3,train,100503,224,81,0.19366397478019715,1.107999270371864,4,2,0.18588289380902454,-6.344131569286608e-17,0.9999999999990011,0.16480566663997173,152.69842963756727
iaaft_matched_null,3,train,100503,224,81,0.19366397478019715,1.107999270371864,4,2,0.18588289380902454,3.172065784643304e-17,0.9999999999989999,0.3036106819563958,143.7040080525546
awareness_cascade,4,train,100504,224,95,0.18366995315367432,0.9296168089298565,4,1,0.13983198416485762,0.0,0.9999999999989997,0.19003255369197472,150.40798436335757
iaaft_matched_null,4,train,100504,224,95,0.18366995315367432,0.9296168089298565,4,1,0.13983198416485762,0.0,0.999999999999,0.33459166734513435,142.25260860160438
awareness_cascade,5,train,100505,224,94,0.20182618607191066,0.9111024634163044,5,2,0.17590297974034283,6.344131569286608e-17,0.9999999999990002,0.1536020858101975,153.28791067103685
iaaft_matched_null,5,train,100505,224,94,0.20182618607191066,0.9111024634163044,5,2,0.17590297974034283,-1.2688263138573217e-16,0.999999999999,0.24012849160914995,148.2252726671749
awareness_cascade,6,train,100506,224,80,0.1794964575507144,0.9720435305742122,5,1,0.1611697435686003,0.0,0.9999999999989997,0.20186874372037936,151.00018554704522
iaaft_matched_null,6,train,100506,224,80,0.1794964575507144,0.9720435305742122,5,1,0.1611697435686003,-1.1895246692412391e-17,0.999999999999,0.2712362992587391,146.91609153385116
awareness_cascade,7,train,100507,224,81,0.2130201578359211,0.9207897300587369,4,1,0.1329691083320541,0.0,0.9999999999990022,0.17563549821114993,151.53080599764382
iaaft_matched_null,7,train,100507,224,81,0.2130201578359211,0.9207897300587369,4,1,0.1329691083320541,3.172065784643304e-17,0.999999999999,0.3078162708996683,143.74125226014368
awareness_cascade,8,train,100508,224,102,0.17002611438341278,1.0268262220825886,6,1,0.174412486169754,6.344131569286608e-17,0.9999999999989998,0.1426884049172428,154.18314293940097
iaaft_matched_null,8,train,100508,224,102,0.17002611438341278,1.0268262220825886,6,1,0.174412486169754,0.0,0.999999999999,0.20791374718137534,151.7601615654032
awareness_cascade,9,train,100509,224,88,0.1774970463130024,0.9633280209350931,5,1,0.15261439532059884,1.2688263138573217e-16,0.9999999999989991,0.15686375229084495,152.31697971128872
iaaft_matched_null,9,train,100509,224,88,0.1774970463130024,0.9633280209350931,5,1,0.15261439532059884,2.3790493384824782e-17,0.999999999999,0.28435933516027295,144.39652678215649
awareness_cascade,10,train,100510,224,102,0.1414414380866345,1.1943059389306483,6,1,0.13548424506893475,0.0,0.999999999998998,0.15367777614816228,153.42457997952945
iaaft_matched_null,10,train,100510,224,102,0.1414414380866345,1.1943059389306483,6,1,0.13548424506893475,-3.172065784643304e-17,0.999999999999,0.22801646540763004,151.11550704385937
awareness_cascade,11,train,100511,224,80,0.1720115441980119,0.9284189693755527,4,2,0.1624120858622578,-6.344131569286608e-17,0.9999999999989992,0.17772814286993877,151.70265312009946
iaaft_matched_null,11,train,100511,224,80,0.1720115441980119,0.9284189693755527,4,2,0.1624120858622578,0.0,0.999999999999,0.23891051455905443,147.49209729382196
awareness_cascade,12,train,100512,224,91,0.12035341862802311,1.1219123560557405,4,1,0.1844598084927553,0.0,0.9999999999990014,0.17714151011894788,149.65320845258464
iaaft_matched_null,12,train,100512,224,91,0.12035341862802311,1.1219123560557405,4,1,0.1844598084927553,7.93016446160826e-18,0.9999999999990001,0.3009759102757542,143.0162240245184
awareness_cascade,13,train,100513,224,70,0.14696900328791,1.0595397146674175,6,2,0.14591946449862742,0.0,0.999999999999,0.1798184513908696,152.40738166569463
iaaft_matched_null,13,train,100513,224,70,0.14696900328791,1.0595397146674175,6,2,0.14591946449862742,1.586032892321652e-17,0.999999999999,0.3385766339799205,144.5824543571348
awareness_cascade,14,train,100514,224,80,0.18209500018123304,1.2068095230328741,5,2,0.1315007367244143,6.344131569286608e-17,0.9999999999990042,0.1621920035633562,152.62064930075366
iaaft_matched_null,14,train,100514,224,80,0.18209500018123304,1.2068095230328741,5,2,0.1315007367244143,0.0,0.999999999999,0.2549607591301659,146.09914748137822
awareness_cascade,15,train,100515,224,79,0.2037579204528435,0.9785809268962348,5,1,0.13142300353715322,0.0,0.9999999999990007,0.15151797933305786,152.63264364037514
iaaft_matched_null,15,train,100515,224,79,0.2037579204528435,0.9785809268962348,5,1,0.13142300353715322,-2.973811673103098e-17,0.999999999999,0.33148754815965004,141.569107012308
awareness_cascade,16,train,100516,224,80,0.20215423017673165,0.9188704828066144,5,1,0.15870788400015054,1.2688263138573217e-16,0.9999999999990018,0.18793943333111982,152.1147941841217
iaaft_matched_null,16,train,100516,224,80,0.20215423017673165,0.9188704828066144,5,1,0.15870788400015054,0.0,0.999999999999,0.33199378695086007,144.21322030876212
awareness_cascade,17,train,100517,224,86,0.1679615695611983,1.2104865219280827,5,1,0.180810172672817,0.0,0.999999999999,0.17958563657311044,151.91657292966624
iaaft_matched_null,17,train,100517,224,86,0.1679615695611983,1.2104865219280827,5,1,0.180810172672817,0.0,0.999999999999,0.22344964371634485,148.01255698538293
awareness_cascade,18,train,100518,224,100,0.18857011958736983,1.1384296382616934,4,1,0.1618127456185621,0.0,0.9999999999989998,0.1518329284294574,152.60855401625292
iaaft_matched_null,18,train,100518,224,100,0.18857011958736983,1.1384296382616934,4,1,0.1618127456185621,0.0,0.999999999999,0.27228229070788296,142.97208072871805
awareness_cascade,19,train,100519,224,103,0.15107948855332498,1.1437933969774188,4,1,0.2125467310899216,6.344131569286608e-17,0.9999999999990012,0.1761862517257513,151.63623917573997
iaaft_matched_null,19,train,100519,224,103,0.15107948855332498,1.1437933969774188,4,1,0.2125467310899216,-3.172065784643304e-17,0.9999999999989999,0.2603956985646016,148.0711395373357
awareness_cascade,20,train,100520,224,90,0.15233693792577785,1.0249192549649244,5,2,0.1811717619786727,0.0,0.9999999999989964,0.18646266202859635,151.20520397501787
iaaft_matched_null,20,train,100520,224,90,0.15233693792577785,1.0249192549649244,5,2,0.1811717619786727,7.93016446160826e-18,0.999999999999,0.3535768312046809,141.12641336223277
awareness_cascade,21,train,100521,224,75,0.16595142834745327,0.9795890372241771,6,2,0.15818319049824628,-1.9032394707859825e-16,0.9999999999990007,0.1803673481176658,152.02617016241777
iaaft_matched_null,21,train,100521,224,75,0.16595142834745327,0.9795890372241771,6,2,0.15818319049824628,0.0,0.999999999999,0.2703314710374888,146.25681676719796
awareness_cascade,22,train,100522,224,100,0.17019851781547607,1.2174266388062958,5,1,0.18383852379436463,-6.344131569286608e-17,0.9999999999990042,0.1606960914004004,152.78968360869428
iaaft_matched_null,22,train,100522,224,100,0.17019851781547607,1.2174266388062958,5,1,0.18383852379436463,-6.344131569286608e-17,0.9999999999989999,0.23919040092712676,148.48724953367355
awareness_cascade,23,train,100523,224,86,0.167396351875119,1.0678882928388034,4,1,0.1332339437531873,0.0,0.9999999999990012,0.23068137662160604,149.56151920741615
iaaft_matched_null,23,train,100523,224,86,0.167396351875119,1.0678882928388034,4,1,0.1332339437531873,0.0,0.999999999999,0.31032999664748295,144.28895792096995
awareness_cascade,24,train,100524,224,99,0.18682134840195913,0.9834116640398435,4,1,0.13913896287989475,6.344131569286608e-17,0.9999999999989982,0.1590188712843651,152.35738901776637
iaaft_matched_null,24,train,100524,224,99,0.18682134840195913,0.9834116640398435,4,1,0.13913896287989475,-6.344131569286608e-17,0.9999999999989999,0.23668199284782568,147.21351268540667
awareness_cascade,25,train,100525,224,93,0.1283075169903516,0.9407903852441836,4,2,0.1800027621822606,-6.344131569286608e-17,0.9999999999990012,0.21121206786980878,149.87632535596288
iaaft_matched_null,25,train,100525,224,93,0.1283075169903516,0.9407903852441836,4,2,0.1800027621822606,3.172065784643304e-17,0.999999999999,0.29276244595471,146.89650663860579
awareness_cascade,26,train,100526,224,85,0.13415208503443712,1.096142861835543,5,2,0.19270285827959002,0.0,0.9999999999990021,0.1798178255613821,151.5093286906904
iaaft_matched_null,26,train,100526,224,85,0.13415208503443712,1.096142861835543,5,2,0.19270285827959002,-7.93016446160826e-18,0.999999999999,0.18787352263033177,151.8128201202572
awareness_cascade,27,train,100527,224,85,0.14554959172419185,0.9641113711196392,5,1,0.21720538361850256,6.344131569286608e-17,0.9999999999989986,0.1575204989947967,151.86097925883882
iaaft_matched_null,27,train,100527,224,85,0.14554959172419185,0.9641113711196392,5,1,0.21720538361850256,4.7580986769649563e-17,0.999999999999,0.2334596781372725,147.866260070102
awareness_cascade,28,test,100528,224,157,0.28690938216550516,1.4779231190831787,10,5,0.03502893684045607,0.0,0.9999999999989972,0.15056416227699607,154.87714530977848
iaaft_matched_null,28,test,100528,224,157,0.28690938216550516,1.4779231190831787,10,5,0.03502893684045607,-3.172065784643304e-17,0.999999999999,0.1999345522724984,150.9331291670691
awareness_cascade,29,test,100529,224,151,0.34467430213939443,1.4131671624439373,8,4,0.04001934618313082,-7.93016446160826e-18,0.9999999999990007,0.17989198736522705,154.6852661686185
iaaft_matched_null,29,test,100529,224,151,0.34467430213939443,1.4131671624439373,8,4,0.04001934618313082,0.0,0.999999999999,0.20132914492445458,152.33227199176437
awareness_cascade,30,test,100530,224,144,0.346818329345477,1.9937281006094318,8,3,0.0328607485596793,3.172065784643304e-17,0.9999999999989929,0.143584568808319,156.11168191446552
iaaft_matched_null,30,test,100530,224,144,0.346818329345477,1.9937281006094318,8,3,0.0328607485596793,3.172065784643304e-17,0.999999999999,0.17368799577794589,153.2517477497641
awareness_cascade,31,test,100531,224,142,0.2662727020277807,1.5604602631287112,11,3,0.06599442013675029,6.344131569286608e-17,0.9999999999990046,0.15286527970020053,154.90538592672974
iaaft_matched_null,31,test,100531,224,142,0.2662727020277807,1.5604602631287112,11,3,0.06599442013675029,-1.2688263138573217e-16,0.9999999999989999,0.22181261748354636,150.67750551724876
awareness_cascade,32,test,100532,224,134,0.3531553464412428,1.8726026277922005,8,3,0.06380977657254172,-6.344131569286608e-17,0.9999999999989934,0.13924980477943652,155.85727182127854
iaaft_matched_null,32,test,100532,224,134,0.3531553464412428,1.8726026277922005,8,3,0.06380977657254172,0.0,0.999999999999,0.17099704814317224,153.32423377921418
awareness_cascade,33,test,100533,224,149,0.32646704658847125,1.8404201988709776,8,4,0.09311713872416724,0.0,0.9999999999990045,0.14493148729969127,155.57656743468974
iaaft_matched_null,33,test,100533,224,149,0.32646704658847125,1.8404201988709776,8,4,0.09311713872416724,4.7580986769649563e-17,0.999999999999,0.1590782777339959,152.04574886490025
awareness_cascade,34,test,100534,224,159,0.3345260780739899,1.824516568699962,12,3,0.04067449513484295,0.0,0.9999999999990019,0.15695952868891067,155.30870979355046
iaaft_matched_null,34,test,100534,224,159,0.3345260780739899,1.824516568699962,12,3,0.04067449513484295,0.0,0.999999999999,0.17448898292283005,152.53188084768325
awareness_cascade,35,test,100535,224,129,0.3471203497241203,1.98758697184272,8,5,0.0517563293591372,0.0,0.9999999999990056,0.1462216513418924,155.96747271593915
iaaft_matched_null,35,test,100535,224,129,0.3471203497241203,1.98758697184272,8,5,0.0517563293591372,0.0,0.999999999999,0.14234775682831136,155.73625725928406
awareness_cascade,36,test,100536,224,130,0.23665890231839065,1.746927608918841,11,3,0.09865374163689422,0.0,0.9999999999990056,0.15980338723018842,155.2284349501143
iaaft_matched_null,36,test,100536,224,130,0.23665890231839065,1.746927608918841,11,3,0.09865374163689422,1.586032892321652e-17,0.999999999999,0.1913815800154959,151.58137498351567
awareness_cascade,37,test,100537,224,158,0.25318281440174845,1.8671506143272785,10,3,0.041506319402243266,6.344131569286608e-17,0.999999999998999,0.13983568358525564,155.0299122129585
iaaft_matched_null,37,test,100537,224,158,0.25318281440174845,1.8671506143272785,10,3,0.041506319402243266,3.172065784643304e-17,0.999999999999,0.1982503273101417,151.56744375042092
awareness_cascade,38,test,100538,224,160,0.4023442981866976,1.562204195958273,8,3,0.09671228880725079,3.172065784643304e-17,0.9999999999990029,0.14552289807777155,155.7162023374322
iaaft_matched_null,38,test,100538,224,160,0.4023442981866976,1.562204195958273,8,3,0.09671228880725079,1.586032892321652e-17,0.999999999999,0.1640469915534919,153.06193433119645
awareness_cascade,39,test,100539,224,136,0.3095198545731459,1.6594326780154145,8,4,0.07114575246882063,-6.344131569286608e-17,0.9999999999989957,0.14112838941790679,155.63046998486186
iaaft_matched_null,39,test,100539,224,136,0.3095198545731459,1.6594326780154145,8,4,0.07114575246882063,-3.172065784643304e-17,0.999999999999,0.1972358107136032,151.3008740686234
awareness_cascade,40,test,100540,224,148,0.4085323410889051,1.8483139481666386,8,4,0.03773557225815518,0.0,0.9999999999989999,0.1402538292093325,155.6942080137016
iaaft_matched_null,40,test,100540,224,148,0.4085323410889051,1.8483139481666386,8,4,0.03773557225815518,-3.172065784643304e-17,0.999999999999,0.1889687680203193,150.40296998621307
awareness_cascade,41,test,100541,224,124,0.2690470917950472,1.7666127141631907,12,4,0.06052745378813073,-6.344131569286608e-17,0.999999999999002,0.14194466192016175,155.56132148368474
iaaft_matched_null,41,test,100541,224,124,0.2690470917950472,1.7666127141631907,12,4,0.06052745378813073,-4.7580986769649563e-17,0.999999999999,0.18278894462368278,152.15824356446396
awareness_cascade,42,test,100542,224,164,0.30082902288060664,1.9539240308156698,9,4,0.04302971011238885,-1.2688263138573217e-16,0.999999999999,0.1503964724871567,155.23084302033678
iaaft_matched_null,42,test,100542,224,164,0.30082902288060664,1.9539240308156698,9,4,0.04302971011238885,-3.172065784643304e-17,0.999999999999,0.18651072437787022,149.88191551045836
awareness_cascade,43,test,100543,224,159,0.27055320491057483,1.4954732614049302,12,4,0.036213205689551276,1.2688263138573217e-16,0.9999999999989998,0.14468051568349136,154.82788942083874
iaaft_matched_null,43,test,100543,224,159,0.27055320491057483,1.4954732614049302,12,4,0.036213205689551276,0.0,0.999999999999,0.1778358523913504,152.52540170790655
awareness_cascade,44,test,100544,224,162,0.23964019366833203,1.4960419481600364,10,3,0.0975020491238439,7.93016446160826e-18,0.999999999999002,0.16676710827739114,154.40260631305821
iaaft_matched_null,44,test,100544,224,162,0.23964019366833203,1.4960419481600364,10,3,0.0975020491238439,-7.93016446160826e-18,0.999999999999,0.21937304495111715,150.27687440045332
awareness_cascade,45,test,100545,224,157,0.2422678865658898,1.4908843551011008,11,5,0.04579470693266783,0.0,0.9999999999990068,0.15373563159280182,154.06023650753482
iaaft_matched_null,45,test,100545,224,157,0.2422678865658898,1.4908843551011008,11,5,0.04579470693266783,0.0,0.999999999999,0.2578843596954987,148.0909564691732
awareness_cascade,46,test,100546,224,129,0.3887292537247271,1.5398828028830096,12,3,0.07333038222818976,3.172065784643304e-17,0.9999999999990004,0.1386732573363313,155.65732889709602
iaaft_matched_null,46,test,100546,224,129,0.3887292537247271,1.5398828028830096,12,3,0.07333038222818976,3.172065784643304e-17,0.999999999999,0.18826025540519087,152.57637320180126
awareness_cascade,47,test,100547,224,119,0.3571447630184568,1.6937985173123506,8,4,0.04995674086650706,-3.172065784643304e-17,0.9999999999990021,0.16627896981149773,155.43729933670602
iaaft_matched_null,47,test,100547,224,119,0.3571447630184568,1.6937985173123506,8,4,0.04995674086650706,0.0,0.999999999999,0.22644654593503907,150.4582504959219
awareness_cascade,48,test,100548,224,142,0.2878840939750226,1.4508832858547627,8,3,0.06693617841574823,-1.2688263138573217e-16,0.9999999999990042,0.1654856758195073,155.10407772208177
iaaft_matched_null,48,test,100548,224,142,0.2878840939750226,1.4508832858547627,8,3,0.06693617841574823,0.0,0.999999999999,0.21348048462842828,151.87481753898015
awareness_cascade,49,test,100549,224,158,0.31602724199621385,1.5644267157701461,11,5,0.0540531712549387,0.0,0.9999999999990051,0.13101037554948763,155.7139793126308
iaaft_matched_null,49,test,100549,224,158,0.31602724199621385,1.5644267157701461,11,5,0.0540531712549387,-2.7755575615628914e-17,0.999999999999,0.17883549521935466,151.95983811096755
awareness_cascade,50,test,100550,224,117,0.3651328076208019,1.960539191125633,11,4,0.03652300112358642,0.0,0.9999999999990008,0.15123571181628825,156.06511836045203
iaaft_matched_null,50,test,100550,224,117,0.3651328076208019,1.960539191125633,11,4,0.03652300112358642,0.0,0.999999999999,0.18342715745669366,152.55789800677195
awareness_cascade,51,test,100551,224,153,0.3874089088732504,1.9676809916715965,8,5,0.031387660446531865,1.2688263138573217e-16,0.9999999999990021,0.1441423291228638,155.75898943372084
iaaft_matched_null,51,test,100551,224,153,0.3874089088732504,1.9676809916715965,8,5,0.031387660446531865,2.7755575615628914e-17,0.999999999999,0.17230314786563491,153.7394788261309


==> anc/results/tables/disclosure_modes_raw.csv <==
disclosure_mode,replicate,hidden_payoff_collapse,hidden_choice_rate_jump,welfare_change,awareness_jump
no_revelation,0,0.0009669549789312892,0.0009669549789310256,0.0013219357691803824,-1.3877787807814457e-17
no_revelation,1,-6.209802616963245e-05,-6.209802616988225e-05,-0.0004250582445666229,-1.3877787807814457e-17
no_revelation,2,-0.000430250609891214,-0.0004302506098913389,-0.00042666018594883504,1.3877787807814457e-17
no_revelation,3,0.000257263251275619,0.0002572632512752304,0.00028133079593750665,-1.3877787807814457e-17
no_revelation,4,-0.0007052561543579028,-0.0007052561543579583,-0.000209654941613846,1.3877787807814457e-17
no_revelation,5,0.00036371701042359206,0.00036371701042360594,0.0001130297400321334,-1.3877787807814457e-17
no_revelation,6,0.0001996007984033099,0.00019960079840319195,0.0002002302779668952,1.3877787807814457e-17
no_revelation,7,-5.322687957387551e-05,-5.322687957416694e-05,0.00019128600195916778,0.0
no_revelation,8,0.0009225992459525045,0.0009225992459525462,0.0005200637978866052,1.3877787807814457e-17
no_revelation,9,-0.00013306719893568797,-0.00013306719893546592,1.4719728872347737e-05,-1.3877787807814457e-17
no_revelation,10,0.00039476602350885237,0.0003947660235085332,0.0005595906877750023,-1.3877787807814457e-17
no_revelation,11,0.0007895320470170386,0.0007895320470170802,0.0006394134773256566,1.3877787807814457e-17
no_revelation,12,-0.0005854956753157392,-0.0005854956753160168,-0.00022561893290384827,1.3877787807814457e-17
no_revelation,13,-0.00010645375914841715,-0.00010645375914836164,-0.00040030225643183925,0.0
private_partial,0,0.20755821689953435,0.20755821689953427,0.13792539046989194,0.2694610778443114
private_partial,1,0.2067332002661344,0.2067332002661344,0.13537061109539628,0.2694610778443115
private_partial,2,0.2118651585717456,0.21186515857174543,0.13842203992989832,0.279441117764471
private_partial,3,0.20225327123530712,0.20225327123530717,0.12449997003110658,0.27944111776447117
private_partial,4,0.21357728986471503,0.21357728986471503,0.1420329461281472,0.27744510978043907
private_partial,5,0.20093147039254822,0.20093147039254822,0.13117626357398304,0.26347305389221554
private_partial,6,0.20993568418718123,0.20993568418718117,0.13783609892656468,0.2734530938123752
private_partial,7,0.22391661122200046,0.22391661122200043,0.14913517175009028,0.2934131736526947
private_partial,8,0.18862719006431605,0.18862719006431583,0.11583664058000664,0.2574850299401198
private_partial,9,0.20230649811488155,0.2023064981148813,0.137264701468653,0.25748502994011974
private_partial,10,0.2106808605012197,0.21068086050121979,0.13552377737317567,0.2814371257485029
private_partial,11,0.21804834774894688,0.21804834774894655,0.14133247472674948,0.2914171656686626
private_partial,12,0.21834553115990252,0.2183455311599024,0.13942007915860444,0.29540918163672664
private_partial,13,0.20835662009314715,0.2083566200931471,0.1262668481621808,0.2914171656686627
correlated_partial,0,0.2947305389221557,0.2947305389221556,0.13886160223354582,0.6047904191616766
correlated_partial,1,0.3209891328454202,0.3209891328454203,0.16316753107225335,0.6387225548902195
correlated_partial,2,0.3216766467065867,0.32167664670658686,0.16257564232811839,0.6447105788423155
correlated_partial,3,0.3137414060767354,0.3137414060767354,0.1563600847982457,0.6407185628742514
correlated_partial,4,0.27538700377023717,0.2753870037702373,0.12106047811230525,0.5928143712574849
correlated_partial,5,0.2995120869372364,0.29951208693723663,0.14782195644196194,0.5908183632734533
correlated_partial,6,0.3148103792415168,0.31481037924151695,0.1643319997397088,0.5908183632734528
correlated_partial,7,0.30066533599467715,0.3006653359946773,0.1493973268809463,0.5948103792415168
correlated_partial,8,0.31085828343313393,0.3108582834331337,0.15473387613772216,0.6107784431137725
correlated_partial,9,0.2924151696606786,0.29241516966067865,0.1406353715279577,0.5828343313373254
correlated_partial,10,0.3127744510978042,0.31277445109780444,0.16192325661385132,0.6047904191616766
correlated_partial,11,0.29600798403193596,0.2960079840319361,0.14974049505778864,0.5588822355289422
correlated_partial,12,0.3047549345752939,0.3047549345752939,0.14941637912907835,0.6147704590818361
correlated_partial,13,0.3079441117764473,0.3079441117764471,0.1547866757502957,0.6107784431137725
public_common,0,0.318704812597028,0.3187048125970282,0.13108315513572522,0.9001996007984032
public_common,1,0.3363761366156578,0.3363761366156576,0.1464285842154679,0.9181636726546907
public_common,2,0.31844311377245516,0.31844311377245504,0.13105733301638034,0.9001996007984032
public_common,3,0.3245952539365713,0.3245952539365713,0.1359530342729931,0.906187624750499
public_common,4,0.34817476158793526,0.3481747615879353,0.15750879505128124,0.9301397205588823
public_common,5,0.3484941228653806,0.34849412286538034,0.15741747146647034,0.9301397205588823
public_common,6,0.3226746506986031,0.3226746506986029,0.13463224325356837,0.9041916167664671
public_common,7,0.35348857839875814,0.353488578398758,0.1630571185860702,0.936127744510978
public_common,8,0.35903304502106903,0.3590330450210689,0.16881790130096885,0.9421157684630739
public_common,9,0.3406475937014857,0.3406475937014859,0.15010996255437659,0.9221556886227544
public_common,10,0.3025016633399866,0.3025016633399867,0.11667981685774598,0.8822355289421158
public_common,11,0.3264981148813484,0.32649811488134844,0.13830837876254598,0.908183632734531
public_common,12,0.3426790862719006,0.3426790862719007,0.1523271333580346,0.9241516966067864
public_common,13,0.3264936793080503,0.32649367930805057,0.13592156064893923,0.906187624750499
desire_as_attention,0,0.011696606786427144,0.0116966067864272,-0.0008226380682857526,0.09843424262585931
desire_as_attention,1,0.007438456420492456,0.007438456420492234,-0.0005954658879181451,0.10100243956531374
desire_as_attention,2,0.009447771124417859,0.009447771124417803,3.733849665943367e-05,0.09230428032823235
desire_as_attention,3,0.004537591483699366,0.00453759148369931,-2.921511158204826e-05,0.09055222887558223
desire_as_attention,4,0.00703481925038818,0.007034819250388014,-0.0003152224714466634,0.08259924595253942
desire_as_attention,5,0.0043912175648701535,0.0043912175648702645,-0.00037189581803342975,0.0674251497005991
desire_as_attention,6,0.009820359281436986,0.009820359281437152,-0.0006950258276968713,0.09508982035928115
desire_as_attention,7,0.005584386781991579,0.005584386781991468,-0.0004247825484536838,0.08616101131071163
desire_as_attention,8,0.007110223996451448,0.007110223996451559,-0.0004608698770123265,0.0892880904856953
desire_as_attention,9,0.009061876247504874,0.009061876247504985,-0.0008200610090530747,0.08514970059880245
desire_as_attention,10,0.0047638057218893914,0.004763805721889669,-0.0007731946176396942,0.07472610334885765
desire_as_attention,11,0.010077622532712383,0.010077622532712327,-0.0004509857198442546,0.09842537147926367
desire_as_attention,12,0.0037214459968950564,0.003721445996895112,-0.00022977314388716863,0.07458860057662453
desire_as_attention,13,0.00765136393878918,0.007651363938789069,1.0292123670208042e-05,0.10138389886892851
desire_as_utility,0,0.5475271678864492,0.5475271678864493,0.06974243307574257,0.9221556886227544
desire_as_utility,1,0.5559148369926814,0.5559148369926812,0.07589577181852747,0.9301397205588823
desire_as_utility,2,0.5528587269904639,0.5528587269904636,0.07495615608437156,0.9281437125748503
desire_as_utility,3,0.5354269239299179,0.5354269239299179,0.057205085592841765,0.9101796407185628
desire_as_utility,4,0.5549744954535377,0.5549744954535374,0.07640746380381835,0.9301397205588823
desire_as_utility,5,0.5385052117986249,0.538505211798625,0.06202488861266153,0.9141716566866267
desire_as_utility,6,0.5398314482146815,0.5398314482146817,0.06147291046649217,0.9141716566866267
desire_as_utility,7,0.5396939454424484,0.5396939454424483,0.06148251131358895,0.9141716566866267
desire_as_utility,8,0.5437968507429588,0.5437968507429585,0.06426600177334385,0.9181636726546907
desire_as_utility,9,0.5532712353071635,0.5532712353071635,0.07462839059074122,0.9281437125748503
desire_as_utility,10,0.5581814149478821,0.558181414947882,0.08156381457532935,0.9341317365269461
desire_as_utility,11,0.5620226214238189,0.5620226214238189,0.082139995369651,0.936127744510978
desire_as_utility,12,0.5653271235307167,0.5653271235307163,0.08579882187277699,0.9401197604790419
desire_as_utility,13,0.5584031936127745,0.5584031936127744,0.08100341840160874,0.9341317365269461


==> anc/results/tables/disclosure_modes_summary.csv <==
disclosure_mode,hidden_payoff_collapse_mean,hidden_choice_rate_jump_mean,welfare_change_mean,awareness_jump_mean
no_revelation,0.00012989893229426691,0.00012989893229414448,0.00015387897967647897,0.0
private_partial,0.20879542502297002,0.20879542502296994,0.1351459295267463,0.2771599657827203
correlated_partial,0.3047333903621328,0.30473339036213287,0.1510580482731271,0.6057884231536926
public_common,0.333486043785445,0.333486043785445,0.14423589203432627,0.9150270886797833
desire_as_attention,0.007309824794854718,0.007309824794854726,-0.0004243928200373908,0.08836644171973508
desire_as_utility,0.5504096568767228,0.5504096568767227,0.07204197595367826,0.9252922725976618


==> anc/results/tables/disclosure_optimization_summary.csv <==
policy,selected_groups,revealed_agents,welfare,welfare_loss,target_payoff_loss,hidden_action_share,feasible
baseline,,9,0.598347349004889,0.0,0.0,0.09475970460079017,True
full_public,"platform_A,platform_B,platform_C,platform_D,platform_E,platform_F",81,0.7315120628382058,-0.13316471383331685,0.3178021462427586,0.4125618508435488,True
exact_budgeted_safe,"platform_B,platform_D,platform_F",47,0.7305285127225885,-0.1321811637176995,0.2665511996754144,0.3613109042762046,True
greedy_budgeted_safe,"platform_B,platform_D,platform_F",47,0.7305285127225885,-0.1321811637176995,0.2665511996754144,0.3613109042762046,True
minimum_harmful_revelation,"platform_B,platform_D",33,0.7239198562708606,-0.1255725072659717,0.22487690607449407,0.31963661067528426,True


==> anc/results/tables/external_adapter_long_format.csv <==
trace_id,time,signal_name,value,optional_label,optional_group,optional_metadata
synthetic_external_000,0,strategic_trace_value,0.048220125430988324,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,1,strategic_trace_value,0.09176357638003581,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,2,strategic_trace_value,0.08751373752001684,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,3,strategic_trace_value,0.11531340532321485,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,4,strategic_trace_value,0.08970057245400365,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,5,strategic_trace_value,0.0635051398779062,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,6,strategic_trace_value,0.07167968394723098,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,7,strategic_trace_value,0.11073810986702907,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,8,strategic_trace_value,0.08800717205222916,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,9,strategic_trace_value,0.06845923007452416,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,10,strategic_trace_value,0.022568239622686025,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,11,strategic_trace_value,0.06266653533193833,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,12,strategic_trace_value,0.11058385961655189,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,13,strategic_trace_value,0.1122842060572551,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,14,strategic_trace_value,0.13406940161183914,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,15,strategic_trace_value,0.09574700117989512,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,16,strategic_trace_value,0.0,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,17,strategic_trace_value,0.08785100299928539,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,18,strategic_trace_value,0.10353640741106845,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,19,strategic_trace_value,0.12395960296270177,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,20,strategic_trace_value,0.06269021569794758,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,21,strategic_trace_value,0.08177094222179337,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,22,strategic_trace_value,0.11770745645893967,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,23,strategic_trace_value,0.052367644153492106,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,24,strategic_trace_value,0.07662161956797016,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,25,strategic_trace_value,0.08772595406481871,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,26,strategic_trace_value,0.04872047517977042,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,27,strategic_trace_value,0.03722988315250879,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,28,strategic_trace_value,0.07077637604682331,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,29,strategic_trace_value,0.05551457509093544,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,30,strategic_trace_value,0.07873667524469107,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,31,strategic_trace_value,0.12661006073353384,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,32,strategic_trace_value,0.07372581502679788,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,33,strategic_trace_value,0.12186213559050325,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,34,strategic_trace_value,0.09990804431347078,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,35,strategic_trace_value,0.05974098846372281,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,36,strategic_trace_value,0.05876432352917345,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,37,strategic_trace_value,0.046582965894295426,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,38,strategic_trace_value,0.07163650677847948,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,39,strategic_trace_value,0.07223152611637576,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,40,strategic_trace_value,0.1002512815382837,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,41,strategic_trace_value,0.1216515259344266,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,42,strategic_trace_value,0.05030228678834919,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,43,strategic_trace_value,0.044221544506560254,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,44,strategic_trace_value,0.07998345187163308,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,45,strategic_trace_value,0.08472461915493869,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,46,strategic_trace_value,0.11158896894472074,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,47,strategic_trace_value,0.1359844146688139,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,48,strategic_trace_value,0.08356938047565679,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,49,strategic_trace_value,0.04812325241087586,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,50,strategic_trace_value,0.07116685430858485,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,51,strategic_trace_value,0.06973761821957221,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,52,strategic_trace_value,0.09001781538680546,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,53,strategic_trace_value,0.10234073734070236,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,54,strategic_trace_value,0.1450701309620925,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,55,strategic_trace_value,0.11356200928718709,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,56,strategic_trace_value,0.08081589663939018,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,57,strategic_trace_value,0.10801693591516244,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,58,strategic_trace_value,0.11639881536512314,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,59,strategic_trace_value,0.0698772384695781,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,60,strategic_trace_value,0.12035544568312986,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,61,strategic_trace_value,0.14532821758856793,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,62,strategic_trace_value,0.1755392980595167,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,63,strategic_trace_value,0.15974136582888795,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,64,strategic_trace_value,0.14403800493719884,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,65,strategic_trace_value,0.23195968688337354,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,66,strategic_trace_value,0.16552631572061585,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,67,strategic_trace_value,0.27937873734352997,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,68,strategic_trace_value,0.23196042895244862,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,69,strategic_trace_value,0.24752902070989544,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,70,strategic_trace_value,0.2838342043092519,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,71,strategic_trace_value,0.25101445748307205,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,72,strategic_trace_value,0.3012110102564759,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,73,strategic_trace_value,0.32190891259571475,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,74,strategic_trace_value,0.3627601033961696,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,75,strategic_trace_value,0.37683502052345,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,76,strategic_trace_value,0.3820662715306964,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,77,strategic_trace_value,0.421879346257106,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,78,strategic_trace_value,0.5031965443402063,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,79,strategic_trace_value,0.46578959111431406,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,80,strategic_trace_value,0.5508272562964461,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,81,strategic_trace_value,0.5470421328433335,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,82,strategic_trace_value,0.5297907616636568,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,83,strategic_trace_value,0.647377470550573,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,84,strategic_trace_value,0.6209779614043168,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,85,strategic_trace_value,0.6706438242527057,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,86,strategic_trace_value,0.7323770669365717,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,87,strategic_trace_value,0.7380784581691116,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,88,strategic_trace_value,0.7725402329414234,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,89,strategic_trace_value,0.7967092358911615,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,90,strategic_trace_value,0.8392560775792149,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,91,strategic_trace_value,0.8374642068071323,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,92,strategic_trace_value,0.8144776771766753,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,93,strategic_trace_value,0.8948379753437382,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,94,strategic_trace_value,0.9044547853400502,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,95,strategic_trace_value,0.889808731027589,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,96,strategic_trace_value,0.9111236898380313,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,97,strategic_trace_value,0.8751891309028655,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,98,strategic_trace_value,0.8966073668556533,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,99,strategic_trace_value,0.9193420156797883,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,100,strategic_trace_value,0.882627212597213,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,101,strategic_trace_value,0.9385546397409541,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,102,strategic_trace_value,0.9025470976317634,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,103,strategic_trace_value,0.9914151672833693,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,104,strategic_trace_value,0.9551343140002186,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,105,strategic_trace_value,0.9248199971873672,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,106,strategic_trace_value,0.9460099889020851,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,107,strategic_trace_value,0.9197882297869135,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,108,strategic_trace_value,0.9554699319900891,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,109,strategic_trace_value,0.893642426355759,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,110,strategic_trace_value,0.9794685034073526,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,111,strategic_trace_value,0.9624614086391694,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,112,strategic_trace_value,0.9310579046167611,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,113,strategic_trace_value,0.9682077642921506,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,114,strategic_trace_value,0.9420311323513441,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,115,strategic_trace_value,0.9630780087357268,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,116,strategic_trace_value,0.9999999999991274,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,117,strategic_trace_value,0.9439581005842509,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,118,strategic_trace_value,0.8850841580091612,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,119,strategic_trace_value,0.9456839818106828,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,120,strategic_trace_value,0.9478421028382303,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,121,strategic_trace_value,0.9697920339345889,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,122,strategic_trace_value,0.9674838327508695,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,123,strategic_trace_value,0.9527444421937171,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,124,strategic_trace_value,0.9421322907768157,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,125,strategic_trace_value,0.8709870045381075,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,126,strategic_trace_value,0.9874804636752484,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_000,127,strategic_trace_value,0.9769715016777025,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_001,0,strategic_trace_value,0.8564833732851341,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,1,strategic_trace_value,0.8722503599495932,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,2,strategic_trace_value,0.8883588451670658,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,3,strategic_trace_value,0.8526047616019198,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,4,strategic_trace_value,0.7490204592682705,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,5,strategic_trace_value,0.7486078717036403,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,6,strategic_trace_value,0.855022268660897,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,7,strategic_trace_value,0.7196687117697903,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,8,strategic_trace_value,0.7884179356958027,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,9,strategic_trace_value,0.602135930394726,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,10,strategic_trace_value,0.6346391650849411,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,11,strategic_trace_value,0.6041515623802444,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,12,strategic_trace_value,0.6523879116375803,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,13,strategic_trace_value,0.5153108701171736,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,14,strategic_trace_value,0.5935974816421326,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,15,strategic_trace_value,0.4688324268402231,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,16,strategic_trace_value,0.5304112994840726,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,17,strategic_trace_value,0.34145841784998726,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,18,strategic_trace_value,0.32590990590292906,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,19,strategic_trace_value,0.3987087036908557,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,20,strategic_trace_value,0.28793004095888247,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,21,strategic_trace_value,0.38494284950013546,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,22,strategic_trace_value,0.26743348186674054,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,23,strategic_trace_value,0.2576280937241322,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,24,strategic_trace_value,0.28839946357121593,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,25,strategic_trace_value,0.2959050376189547,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,26,strategic_trace_value,0.20854005209773938,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,27,strategic_trace_value,0.2772546370157194,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,28,strategic_trace_value,0.25860643433617314,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,29,strategic_trace_value,0.3361287625610179,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,30,strategic_trace_value,0.21454511983999766,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,31,strategic_trace_value,0.25463831238945145,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,32,strategic_trace_value,0.23144837863544615,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,33,strategic_trace_value,0.2616162475609173,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,34,strategic_trace_value,0.3042246361505515,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,35,strategic_trace_value,0.3434041049592103,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,36,strategic_trace_value,0.3509898222019024,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,37,strategic_trace_value,0.44447860594208494,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,38,strategic_trace_value,0.40722901635327696,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,39,strategic_trace_value,0.4504667544222078,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,40,strategic_trace_value,0.43268851197382263,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,41,strategic_trace_value,0.4597418057481496,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,42,strategic_trace_value,0.4961776928231011,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,43,strategic_trace_value,0.47379063421514334,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,44,strategic_trace_value,0.5471248313119601,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,45,strategic_trace_value,0.5835161072056632,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,46,strategic_trace_value,0.6598140973219399,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,47,strategic_trace_value,0.6620014007684093,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,48,strategic_trace_value,0.7257286998707378,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,49,strategic_trace_value,0.6869711866465174,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,50,strategic_trace_value,0.7266201000274746,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,51,strategic_trace_value,0.8102493448626252,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,52,strategic_trace_value,0.7449892073708206,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,53,strategic_trace_value,0.8809526935326183,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,54,strategic_trace_value,0.8017743192759097,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,55,strategic_trace_value,0.8945044557116639,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,56,strategic_trace_value,0.8511857917340446,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,57,strategic_trace_value,0.7700151566804311,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,58,strategic_trace_value,0.7889597510371812,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,59,strategic_trace_value,0.8436886396462462,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,60,strategic_trace_value,0.844710546670166,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,61,strategic_trace_value,0.765888014107026,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,62,strategic_trace_value,0.7690654870831225,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,63,strategic_trace_value,0.7859419839604695,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,64,strategic_trace_value,0.715073920102681,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,65,strategic_trace_value,0.7627489799469274,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,66,strategic_trace_value,0.5864158471654282,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,67,strategic_trace_value,0.5206558101590598,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,68,strategic_trace_value,0.5785695309557727,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,69,strategic_trace_value,0.4578493833765455,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,70,strategic_trace_value,0.37712438552885136,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,71,strategic_trace_value,0.4102842098307523,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,72,strategic_trace_value,0.49478206123520574,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,73,strategic_trace_value,0.3767358336462964,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,74,strategic_trace_value,0.3554300227155599,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,75,strategic_trace_value,0.25380895793503555,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,76,strategic_trace_value,0.23195955669098953,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,77,strategic_trace_value,0.18849484502769204,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,78,strategic_trace_value,0.16867350199386097,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,79,strategic_trace_value,0.18742878641327676,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,80,strategic_trace_value,0.17085028602598545,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,81,strategic_trace_value,0.09793398195460047,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,82,strategic_trace_value,0.05056217045130149,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,83,strategic_trace_value,0.1119861144927195,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,84,strategic_trace_value,0.02622247471443213,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,85,strategic_trace_value,0.0,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,86,strategic_trace_value,0.03770271335340301,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,87,strategic_trace_value,0.03576757606690702,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,88,strategic_trace_value,0.07694586305311572,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,89,strategic_trace_value,0.16679217557429624,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,90,strategic_trace_value,0.004923149769412346,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,91,strategic_trace_value,0.09501234615609756,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,92,strategic_trace_value,0.10057955212374595,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,93,strategic_trace_value,0.10349952571349062,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,94,strategic_trace_value,0.025560927063551536,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,95,strategic_trace_value,0.20146076963630807,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,96,strategic_trace_value,0.2556102213489025,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,97,strategic_trace_value,0.25280340392828005,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,98,strategic_trace_value,0.19674126100604833,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,99,strategic_trace_value,0.2866118221415999,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,100,strategic_trace_value,0.3750980755921136,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,101,strategic_trace_value,0.48434190464960725,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,102,strategic_trace_value,0.40611222517161366,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,103,strategic_trace_value,0.34890068429293564,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,104,strategic_trace_value,0.48659061836805995,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,105,strategic_trace_value,0.6130309097589866,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,106,strategic_trace_value,0.5135431541047549,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,107,strategic_trace_value,0.5282595767617955,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,108,strategic_trace_value,0.629444082297876,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,109,strategic_trace_value,0.7707016469729063,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,110,strategic_trace_value,0.7113200304391271,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,111,strategic_trace_value,0.7642083288311106,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,112,strategic_trace_value,0.7835081143747186,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,113,strategic_trace_value,0.8897313593450705,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,114,strategic_trace_value,0.8177699826144542,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,115,strategic_trace_value,0.8898800388444997,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,116,strategic_trace_value,0.9384289665200867,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,117,strategic_trace_value,0.8707591184317572,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,118,strategic_trace_value,0.8457590452524437,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,119,strategic_trace_value,0.9999999999984496,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,120,strategic_trace_value,0.9365132433068198,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,121,strategic_trace_value,0.920887890719214,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,122,strategic_trace_value,0.8920213712019784,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,123,strategic_trace_value,0.9428262756501158,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,124,strategic_trace_value,0.8552356991425073,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,125,strategic_trace_value,0.8315322207753739,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,126,strategic_trace_value,0.9369311983898577,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_001,127,strategic_trace_value,0.8627503968471724,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_002,0,strategic_trace_value,0.012447134659441384,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,1,strategic_trace_value,0.02651997999944465,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,2,strategic_trace_value,0.022018122276463114,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,3,strategic_trace_value,0.041797685897756155,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,4,strategic_trace_value,0.02361315651562456,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,5,strategic_trace_value,0.04100707251485054,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,6,strategic_trace_value,0.07723492135402936,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,7,strategic_trace_value,0.07600266974453662,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,8,strategic_trace_value,0.03159589605998958,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,9,strategic_trace_value,0.06748524423106986,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,10,strategic_trace_value,0.09454958636441058,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,11,strategic_trace_value,0.06632422394277099,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,12,strategic_trace_value,0.09376417845153434,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,13,strategic_trace_value,0.10228910675226509,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,14,strategic_trace_value,0.0005753595796067761,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,15,strategic_trace_value,0.019757279168232056,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,16,strategic_trace_value,0.05814223706165004,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,17,strategic_trace_value,0.06592746575437175,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,18,strategic_trace_value,0.07747871822205675,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,19,strategic_trace_value,0.09495468443230376,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,20,strategic_trace_value,0.05749206295408452,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,21,strategic_trace_value,0.04985290804570776,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,22,strategic_trace_value,0.021568990739741244,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,23,strategic_trace_value,0.0,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,24,strategic_trace_value,0.07732659378966182,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,25,strategic_trace_value,0.02711310618127269,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,26,strategic_trace_value,0.031215352528206144,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,27,strategic_trace_value,0.055541739760955645,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,28,strategic_trace_value,0.0633722128831943,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,29,strategic_trace_value,0.025196015591088295,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,30,strategic_trace_value,0.03791483770659758,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,31,strategic_trace_value,0.022370291081357026,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,32,strategic_trace_value,0.05283106091468622,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,33,strategic_trace_value,0.08860065117930611,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,34,strategic_trace_value,0.02370800663148139,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,35,strategic_trace_value,0.03144251297242445,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,36,strategic_trace_value,0.007832771093480783,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,37,strategic_trace_value,0.0471491348431191,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,38,strategic_trace_value,0.06937475920396582,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,39,strategic_trace_value,0.012607842092197043,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,40,strategic_trace_value,0.058921214941314304,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,41,strategic_trace_value,0.006306047252444581,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,42,strategic_trace_value,0.11908335492474384,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,43,strategic_trace_value,0.0807175880244522,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,44,strategic_trace_value,0.08633720658652422,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,45,strategic_trace_value,0.1177505107602215,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,46,strategic_trace_value,0.0950721491194069,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,47,strategic_trace_value,0.1034489955084818,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,48,strategic_trace_value,0.1395987690705667,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,49,strategic_trace_value,0.16529830246198868,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,50,strategic_trace_value,0.17943042361055497,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,51,strategic_trace_value,0.2189462611320971,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,52,strategic_trace_value,0.2417706335969957,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,53,strategic_trace_value,0.24296294892541354,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,54,strategic_trace_value,0.3378125357609851,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,55,strategic_trace_value,0.34901878889593774,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,56,strategic_trace_value,0.3869337680018987,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,57,strategic_trace_value,0.3679041544207954,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,58,strategic_trace_value,0.4895980198454117,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,59,strategic_trace_value,0.5045093633378167,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,60,strategic_trace_value,0.5148350700498203,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,61,strategic_trace_value,0.5474720668182441,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,62,strategic_trace_value,0.6341241050128903,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,63,strategic_trace_value,0.6015503985379341,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,64,strategic_trace_value,0.6025795744858025,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,65,strategic_trace_value,0.6977281274759713,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,66,strategic_trace_value,0.6908658366602858,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,67,strategic_trace_value,0.7016032902332306,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,68,strategic_trace_value,0.7290013627595202,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,69,strategic_trace_value,0.7380235308327383,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,70,strategic_trace_value,0.7590946253143075,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,71,strategic_trace_value,0.8406250518483083,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,72,strategic_trace_value,0.8741793944864172,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,73,strategic_trace_value,0.7956666792424136,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,74,strategic_trace_value,0.8645894683377395,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,75,strategic_trace_value,0.9155290973704975,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,76,strategic_trace_value,0.8755552944072016,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,77,strategic_trace_value,0.8597636474835223,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,78,strategic_trace_value,0.867526789521699,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,79,strategic_trace_value,0.8345123191761985,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,80,strategic_trace_value,0.9106213118289453,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,81,strategic_trace_value,0.819388448414512,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,82,strategic_trace_value,0.8274259800526297,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,83,strategic_trace_value,0.890987153360299,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,84,strategic_trace_value,0.9666593895583178,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,85,strategic_trace_value,0.9446630842148285,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,86,strategic_trace_value,0.9282659038992469,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,87,strategic_trace_value,0.9304800581856542,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,88,strategic_trace_value,0.9114597199877061,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,89,strategic_trace_value,0.8776382949831831,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,90,strategic_trace_value,0.8846989447401302,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,91,strategic_trace_value,0.8439154189650052,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,92,strategic_trace_value,0.9445367474618435,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,93,strategic_trace_value,0.9627095980363203,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,94,strategic_trace_value,0.9408878533823427,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,95,strategic_trace_value,0.9137461129082248,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,96,strategic_trace_value,0.955789234280819,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,97,strategic_trace_value,0.9108048803666128,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,98,strategic_trace_value,0.9136121408552846,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,99,strategic_trace_value,0.9005447644424827,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,100,strategic_trace_value,0.9671632697078738,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,101,strategic_trace_value,0.9386076876020804,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,102,strategic_trace_value,0.9167230080289646,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,103,strategic_trace_value,0.9555966406315966,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,104,strategic_trace_value,0.9083225972030581,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,105,strategic_trace_value,0.8955367045935219,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,106,strategic_trace_value,0.9814605721363059,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,107,strategic_trace_value,0.9492855596083212,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,108,strategic_trace_value,0.9360994977455716,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,109,strategic_trace_value,0.994618257978802,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,110,strategic_trace_value,0.9503409503931374,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,111,strategic_trace_value,0.8778355920820387,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,112,strategic_trace_value,0.9289930204165884,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,113,strategic_trace_value,0.9550303808071826,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,114,strategic_trace_value,0.8977075321226533,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,115,strategic_trace_value,0.8963138131790648,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,116,strategic_trace_value,0.96729336949438,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,117,strategic_trace_value,0.8686571659049955,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,118,strategic_trace_value,0.9129285754717839,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,119,strategic_trace_value,0.8878974170310927,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,120,strategic_trace_value,0.947437381792425,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,121,strategic_trace_value,0.9999999999990797,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,122,strategic_trace_value,0.9378706326731008,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,123,strategic_trace_value,0.9843525420984507,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,124,strategic_trace_value,0.9491844920024958,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,125,strategic_trace_value,0.8756510943948775,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,126,strategic_trace_value,0.976721511949244,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_002,127,strategic_trace_value,0.9312272007796313,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_003,0,strategic_trace_value,0.376608212957033,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,1,strategic_trace_value,0.24462532930988468,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,2,strategic_trace_value,0.2832172020321516,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,3,strategic_trace_value,0.322257558597545,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,4,strategic_trace_value,0.343416288660251,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,5,strategic_trace_value,0.4534952010078706,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,6,strategic_trace_value,0.3948612534193629,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,7,strategic_trace_value,0.5542490168176221,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,8,strategic_trace_value,0.596924508697266,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,9,strategic_trace_value,0.6695656090643426,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,10,strategic_trace_value,0.6367198942018519,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,11,strategic_trace_value,0.7265906705183981,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,12,strategic_trace_value,0.8144082070749209,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,13,strategic_trace_value,0.8172656205788353,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,14,strategic_trace_value,0.9290684824035204,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,15,strategic_trace_value,0.9080240148983115,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,16,strategic_trace_value,0.9999999999985743,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,17,strategic_trace_value,0.9008153861352255,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,18,strategic_trace_value,0.8781259524438161,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,19,strategic_trace_value,0.721172179764544,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,20,strategic_trace_value,0.6485113034056172,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,21,strategic_trace_value,0.6540768277309104,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,22,strategic_trace_value,0.526812088871129,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,23,strategic_trace_value,0.4944420738087502,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,24,strategic_trace_value,0.41419745781171247,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,25,strategic_trace_value,0.3796139258229816,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,26,strategic_trace_value,0.21223369684346463,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,27,strategic_trace_value,0.23118855486683923,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,28,strategic_trace_value,0.1168568537561069,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,29,strategic_trace_value,0.01644021224578025,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,30,strategic_trace_value,0.12156880232237874,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,31,strategic_trace_value,0.04295217401736746,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,32,strategic_trace_value,0.11604855853135765,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,33,strategic_trace_value,0.12690811401698343,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,34,strategic_trace_value,0.16259865131589316,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,35,strategic_trace_value,0.2908713899755036,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,36,strategic_trace_value,0.23388098039547728,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,37,strategic_trace_value,0.4020016180757059,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,38,strategic_trace_value,0.4345798434983072,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,39,strategic_trace_value,0.565441846736317,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,40,strategic_trace_value,0.6557009292613506,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,41,strategic_trace_value,0.6943841531573203,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,42,strategic_trace_value,0.7497439573136478,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,43,strategic_trace_value,0.7911429407287951,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,44,strategic_trace_value,0.8566003933868913,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,45,strategic_trace_value,0.8891587929845327,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,46,strategic_trace_value,0.8888862063429812,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,47,strategic_trace_value,0.8645899589906155,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,48,strategic_trace_value,0.9526312958957123,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,49,strategic_trace_value,0.8711822898092066,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,50,strategic_trace_value,0.8660356694161874,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,51,strategic_trace_value,0.8271023405326019,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,52,strategic_trace_value,0.8344864624503839,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,53,strategic_trace_value,0.6122506899368769,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,54,strategic_trace_value,0.4972819647464027,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,55,strategic_trace_value,0.5253227618904338,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,56,strategic_trace_value,0.4419489083106914,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,57,strategic_trace_value,0.4426390080506632,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,58,strategic_trace_value,0.39964654273385075,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,59,strategic_trace_value,0.33668889844256356,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,60,strategic_trace_value,0.34571026009120354,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,61,strategic_trace_value,0.3648758218364092,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,62,strategic_trace_value,0.3187854642984689,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,63,strategic_trace_value,0.3944652990484046,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,64,strategic_trace_value,0.3000516151511917,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,65,strategic_trace_value,0.5201435774441401,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,66,strategic_trace_value,0.5312059344332699,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,67,strategic_trace_value,0.595885835952984,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,68,strategic_trace_value,0.6427100134609524,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,69,strategic_trace_value,0.6579514479269545,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,70,strategic_trace_value,0.7003852879377791,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,71,strategic_trace_value,0.7437634465130033,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,72,strategic_trace_value,0.8645353837692282,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,73,strategic_trace_value,0.8574866510310989,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,74,strategic_trace_value,0.873087635182806,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,75,strategic_trace_value,0.9258495061422108,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,76,strategic_trace_value,0.8793481944717517,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,77,strategic_trace_value,0.8404058809970513,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,78,strategic_trace_value,0.8763689113486811,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,79,strategic_trace_value,0.754072260926369,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,80,strategic_trace_value,0.6734293251600713,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,81,strategic_trace_value,0.5749680767992004,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,82,strategic_trace_value,0.4107218110704755,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,83,strategic_trace_value,0.4618934250058579,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,84,strategic_trace_value,0.3458105905986922,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,85,strategic_trace_value,0.24166675587366884,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,86,strategic_trace_value,0.2701971650068367,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,87,strategic_trace_value,0.12442906383645937,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,88,strategic_trace_value,0.184612225374696,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,89,strategic_trace_value,0.1397797227139465,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,90,strategic_trace_value,0.05950834226447016,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,91,strategic_trace_value,0.0,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,92,strategic_trace_value,0.0887781048242476,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,93,strategic_trace_value,0.09858627315824069,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,94,strategic_trace_value,0.1947707281857577,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,95,strategic_trace_value,0.33484223200335167,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,96,strategic_trace_value,0.4082936918264422,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,97,strategic_trace_value,0.4592307469748159,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,98,strategic_trace_value,0.4184789051882395,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,99,strategic_trace_value,0.6340375796179549,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,100,strategic_trace_value,0.7043008713502059,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,101,strategic_trace_value,0.6990379672653753,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,102,strategic_trace_value,0.7542945604714092,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,103,strategic_trace_value,0.8269874895639739,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,104,strategic_trace_value,0.8876489124714698,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,105,strategic_trace_value,0.8439093790297374,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,106,strategic_trace_value,0.9152815654119988,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,107,strategic_trace_value,0.886607189859123,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,108,strategic_trace_value,0.871951872385614,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,109,strategic_trace_value,0.8754034108345365,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,110,strategic_trace_value,0.7123994520834821,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,111,strategic_trace_value,0.6814819814640535,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,112,strategic_trace_value,0.6158265788707554,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,113,strategic_trace_value,0.5972714731789578,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,114,strategic_trace_value,0.5549285446376153,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,115,strategic_trace_value,0.4925484166623988,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,116,strategic_trace_value,0.5348617744303782,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,117,strategic_trace_value,0.41169563262185666,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,118,strategic_trace_value,0.36081155106707546,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,119,strategic_trace_value,0.358329339929336,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,120,strategic_trace_value,0.3397629954108616,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,121,strategic_trace_value,0.3295297292637539,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,122,strategic_trace_value,0.32639461857047825,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,123,strategic_trace_value,0.3514178552639684,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,124,strategic_trace_value,0.4536770219533754,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,125,strategic_trace_value,0.5785348923623639,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,126,strategic_trace_value,0.6131590747649847,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_003,127,strategic_trace_value,0.6385761997336542,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_004,0,strategic_trace_value,0.06459920595395531,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,1,strategic_trace_value,0.036316147285493115,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,2,strategic_trace_value,0.04311327126287394,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,3,strategic_trace_value,0.09958065893096119,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,4,strategic_trace_value,0.06285973290460165,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,5,strategic_trace_value,0.10472370544199924,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,6,strategic_trace_value,0.05290709991950358,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,7,strategic_trace_value,0.06355575694100711,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,8,strategic_trace_value,0.019467193278083873,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,9,strategic_trace_value,0.026250280721396794,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,10,strategic_trace_value,0.020155696879310382,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,11,strategic_trace_value,0.02678653859989143,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,12,strategic_trace_value,0.03232041476485898,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,13,strategic_trace_value,0.07873795295954317,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,14,strategic_trace_value,0.03706317713236248,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,15,strategic_trace_value,0.036864491894542405,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,16,strategic_trace_value,0.0,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,17,strategic_trace_value,0.05957924849708187,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,18,strategic_trace_value,0.05633149477548345,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,19,strategic_trace_value,0.06298712432227276,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,20,strategic_trace_value,0.13420958036807012,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,21,strategic_trace_value,0.08774651271133255,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,22,strategic_trace_value,0.07938814929052264,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,23,strategic_trace_value,0.06790498534033866,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,24,strategic_trace_value,0.07102330746497947,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,25,strategic_trace_value,0.10806458017183788,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,26,strategic_trace_value,0.142173399844468,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,27,strategic_trace_value,0.11468390864448398,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,28,strategic_trace_value,0.07415005206275908,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,29,strategic_trace_value,0.10453991546631963,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,30,strategic_trace_value,0.10866453488879912,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,31,strategic_trace_value,0.05127651942187172,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,32,strategic_trace_value,0.144882624367024,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,33,strategic_trace_value,0.09858020520269689,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,34,strategic_trace_value,0.1525352665884161,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,35,strategic_trace_value,0.1493618511233834,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,36,strategic_trace_value,0.11576622321158575,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,37,strategic_trace_value,0.11713275423201887,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,38,strategic_trace_value,0.21082378669647328,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,39,strategic_trace_value,0.19451576520483344,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,40,strategic_trace_value,0.23568143135938516,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,41,strategic_trace_value,0.17645869191026384,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,42,strategic_trace_value,0.23123331633143074,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,43,strategic_trace_value,0.28934131619323566,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,44,strategic_trace_value,0.2713833520341114,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,45,strategic_trace_value,0.2727869580861278,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,46,strategic_trace_value,0.33345987591367865,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,47,strategic_trace_value,0.3443801455730298,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,48,strategic_trace_value,0.37088873724304783,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,49,strategic_trace_value,0.3939358707288626,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,50,strategic_trace_value,0.38978137117725464,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,51,strategic_trace_value,0.42099862107418834,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,52,strategic_trace_value,0.45275421240730207,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,53,strategic_trace_value,0.4459918470468166,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,54,strategic_trace_value,0.440573132273364,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,55,strategic_trace_value,0.4750849169933439,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,56,strategic_trace_value,0.5253151900730337,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,57,strategic_trace_value,0.5225028217068148,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,58,strategic_trace_value,0.5253891742250606,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,59,strategic_trace_value,0.6046896434747238,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,60,strategic_trace_value,0.6063680784638638,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,61,strategic_trace_value,0.7089431617501147,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,62,strategic_trace_value,0.6417335854731929,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,63,strategic_trace_value,0.6975424416744288,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,64,strategic_trace_value,0.6885697213325267,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,65,strategic_trace_value,0.7024879985009069,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,66,strategic_trace_value,0.7488506825428298,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,67,strategic_trace_value,0.693958103220772,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,68,strategic_trace_value,0.7512175134416014,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,69,strategic_trace_value,0.7399703453732117,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,70,strategic_trace_value,0.8138777612591879,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,71,strategic_trace_value,0.8256339034892672,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,72,strategic_trace_value,0.7797806241552553,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,73,strategic_trace_value,0.8435911315939841,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,74,strategic_trace_value,0.8063327848865157,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,75,strategic_trace_value,0.8423883488939119,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,76,strategic_trace_value,0.8585733030597924,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,77,strategic_trace_value,0.7909074473759079,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,78,strategic_trace_value,0.8403315343207509,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,79,strategic_trace_value,0.7854692350761187,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,80,strategic_trace_value,0.8946877368939369,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,81,strategic_trace_value,0.8397458340795718,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,82,strategic_trace_value,0.8304148476976407,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,83,strategic_trace_value,0.9002492642801552,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,84,strategic_trace_value,0.8612602403636849,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,85,strategic_trace_value,0.8370062516810721,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,86,strategic_trace_value,0.9419566991415658,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,87,strategic_trace_value,0.9422549651750031,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,88,strategic_trace_value,0.8463833121749146,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,89,strategic_trace_value,0.886996536930189,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,90,strategic_trace_value,0.839553038578967,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,91,strategic_trace_value,0.9055915342601563,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,92,strategic_trace_value,0.8917365706526597,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,93,strategic_trace_value,0.9183268578594704,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,94,strategic_trace_value,0.8922540234206461,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,95,strategic_trace_value,0.9193866789461971,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,96,strategic_trace_value,0.8691942114445135,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,97,strategic_trace_value,0.9773207593699822,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,98,strategic_trace_value,0.9500339126890467,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,99,strategic_trace_value,0.9612196212516309,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,100,strategic_trace_value,0.8956684769531709,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,101,strategic_trace_value,0.9107007212348792,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,102,strategic_trace_value,0.9666263005457397,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,103,strategic_trace_value,0.931337995049134,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,104,strategic_trace_value,0.96545998022259,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,105,strategic_trace_value,0.9304565463099139,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,106,strategic_trace_value,0.9011622617707098,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,107,strategic_trace_value,0.9363197051828791,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,108,strategic_trace_value,0.9779330632299625,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,109,strategic_trace_value,0.9737707667889713,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,110,strategic_trace_value,0.9494769926730963,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,111,strategic_trace_value,0.8979608079525523,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,112,strategic_trace_value,0.9221595651061897,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,113,strategic_trace_value,0.9037145539019302,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,114,strategic_trace_value,0.9473970978545245,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,115,strategic_trace_value,0.9597200678236952,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,116,strategic_trace_value,0.945154536926424,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,117,strategic_trace_value,0.9499791250454163,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,118,strategic_trace_value,0.9420238240952551,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,119,strategic_trace_value,0.9875552915411886,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,120,strategic_trace_value,0.9287538817404744,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,121,strategic_trace_value,0.9214808986126585,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,122,strategic_trace_value,0.9999999999991181,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,123,strategic_trace_value,0.9695000042668952,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,124,strategic_trace_value,0.9123954159619637,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,125,strategic_trace_value,0.9268935719176994,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,126,strategic_trace_value,0.9385309605341247,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_004,127,strategic_trace_value,0.9509346296635606,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_005,0,strategic_trace_value,0.9335721818666325,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,1,strategic_trace_value,0.9421720775377257,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,2,strategic_trace_value,0.940407835703301,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,3,strategic_trace_value,0.9148773784879629,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,4,strategic_trace_value,0.7929744445647012,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,5,strategic_trace_value,0.8811854335184282,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,6,strategic_trace_value,0.74944095089868,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,7,strategic_trace_value,0.7818394227672409,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,8,strategic_trace_value,0.7309281831873629,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,9,strategic_trace_value,0.6386739869778564,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,10,strategic_trace_value,0.559460410604397,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,11,strategic_trace_value,0.5231698407295989,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,12,strategic_trace_value,0.5879127883491091,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,13,strategic_trace_value,0.4838599197773034,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,14,strategic_trace_value,0.5559187612411147,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,15,strategic_trace_value,0.3824814464276816,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,16,strategic_trace_value,0.38200987420011895,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,17,strategic_trace_value,0.4163400752005169,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,18,strategic_trace_value,0.3445199697494903,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,19,strategic_trace_value,0.29399430714806984,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,20,strategic_trace_value,0.33036387183328253,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,21,strategic_trace_value,0.3124003914581974,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,22,strategic_trace_value,0.21909125765458176,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,23,strategic_trace_value,0.18445012947433062,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,24,strategic_trace_value,0.2432357457433233,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,25,strategic_trace_value,0.2098498616530494,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,26,strategic_trace_value,0.27838425051971405,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,27,strategic_trace_value,0.34481611806103046,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,28,strategic_trace_value,0.3844924411577489,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,29,strategic_trace_value,0.37211223901602214,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,30,strategic_trace_value,0.26146548669056413,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,31,strategic_trace_value,0.42556956751574726,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,32,strategic_trace_value,0.38887426410567105,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,33,strategic_trace_value,0.4092202320390928,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,34,strategic_trace_value,0.42214594360572866,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,35,strategic_trace_value,0.3985051026043271,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,36,strategic_trace_value,0.4379263829394829,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,37,strategic_trace_value,0.5363542062906665,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,38,strategic_trace_value,0.6365385429489866,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,39,strategic_trace_value,0.5599231699717421,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,40,strategic_trace_value,0.6153498918173272,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,41,strategic_trace_value,0.721931163622803,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,42,strategic_trace_value,0.676766040699827,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,43,strategic_trace_value,0.7883248458932322,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,44,strategic_trace_value,0.8479701098690013,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,45,strategic_trace_value,0.8729610868622085,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,46,strategic_trace_value,0.8745301559422245,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,47,strategic_trace_value,0.826732131595889,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,48,strategic_trace_value,0.8770447117663066,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,49,strategic_trace_value,0.8384552466502678,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,50,strategic_trace_value,0.8612445058078639,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,51,strategic_trace_value,0.9004921568929778,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,52,strategic_trace_value,0.795397930898693,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,53,strategic_trace_value,0.7947974194640322,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,54,strategic_trace_value,0.7131475811433511,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,55,strategic_trace_value,0.762678991284931,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,56,strategic_trace_value,0.7248169056341808,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,57,strategic_trace_value,0.7178628400741311,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,58,strategic_trace_value,0.753247404294812,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,59,strategic_trace_value,0.6777346258920366,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,60,strategic_trace_value,0.551848522457145,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,61,strategic_trace_value,0.6186350453607572,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,62,strategic_trace_value,0.5036961784144205,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,63,strategic_trace_value,0.32613096759781046,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,64,strategic_trace_value,0.45140788452457226,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,65,strategic_trace_value,0.42239075891025696,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,66,strategic_trace_value,0.4567318831221093,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,67,strategic_trace_value,0.22377999418455802,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,68,strategic_trace_value,0.21747380135936434,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,69,strategic_trace_value,0.0788260079161223,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,70,strategic_trace_value,0.1581879421529757,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,71,strategic_trace_value,0.18822868956822908,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,72,strategic_trace_value,0.10464597746046343,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,73,strategic_trace_value,0.02368096154779299,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,74,strategic_trace_value,0.05246883608870426,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,75,strategic_trace_value,0.10274558120358955,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,76,strategic_trace_value,0.03224541388218737,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,77,strategic_trace_value,0.023225637954018125,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,78,strategic_trace_value,0.0,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,79,strategic_trace_value,0.018096406296207547,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,80,strategic_trace_value,0.10298945169290141,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,81,strategic_trace_value,0.0009096866547524354,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,82,strategic_trace_value,0.114643876850903,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,83,strategic_trace_value,0.053963897136790166,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,84,strategic_trace_value,0.1369942718032614,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,85,strategic_trace_value,0.03831601569133846,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,86,strategic_trace_value,0.3093669881761824,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,87,strategic_trace_value,0.36259228973252133,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,88,strategic_trace_value,0.30350527431228375,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,89,strategic_trace_value,0.22890567256440966,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,90,strategic_trace_value,0.3367194063712917,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,91,strategic_trace_value,0.39252904052814364,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,92,strategic_trace_value,0.5716345077066756,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,93,strategic_trace_value,0.6264866807521502,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,94,strategic_trace_value,0.6573112173969766,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,95,strategic_trace_value,0.7024492574187484,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,96,strategic_trace_value,0.5889623975708568,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,97,strategic_trace_value,0.7820589131858103,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,98,strategic_trace_value,0.7634697352326792,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,99,strategic_trace_value,0.8007086037353933,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,100,strategic_trace_value,0.8596897957267206,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,101,strategic_trace_value,0.882868740787764,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,102,strategic_trace_value,0.9207199550887345,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,103,strategic_trace_value,0.9537776076484732,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,104,strategic_trace_value,0.9917037333399294,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,105,strategic_trace_value,0.9347245585982227,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,106,strategic_trace_value,0.994668908599702,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,107,strategic_trace_value,0.8906529748659257,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,108,strategic_trace_value,0.9085014732169203,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,109,strategic_trace_value,0.9999999999983991,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,110,strategic_trace_value,0.9452520125341032,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,111,strategic_trace_value,0.8186665590856064,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,112,strategic_trace_value,0.852986852096419,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,113,strategic_trace_value,0.8165473081531377,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,114,strategic_trace_value,0.7439912579671436,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,115,strategic_trace_value,0.7667365560415569,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,116,strategic_trace_value,0.6351346909450022,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,117,strategic_trace_value,0.7101904927823386,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,118,strategic_trace_value,0.6855049283106996,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,119,strategic_trace_value,0.5684808206470265,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,120,strategic_trace_value,0.46667716717702423,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,121,strategic_trace_value,0.5185384809484873,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,122,strategic_trace_value,0.4424347229786592,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,123,strategic_trace_value,0.44005615255040165,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,124,strategic_trace_value,0.48782658045206995,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,125,strategic_trace_value,0.4155420037318766,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,126,strategic_trace_value,0.35551988533441964,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_005,127,strategic_trace_value,0.3939689103124159,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_006,0,strategic_trace_value,0.03907768630606596,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,1,strategic_trace_value,0.016422895617395284,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,2,strategic_trace_value,0.023137236811762565,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,3,strategic_trace_value,0.06398165189401156,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,4,strategic_trace_value,0.04766701257448907,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,5,strategic_trace_value,0.08485677288021289,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,6,strategic_trace_value,0.0,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,7,strategic_trace_value,0.06610169438434418,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,8,strategic_trace_value,0.05500489278439953,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,9,strategic_trace_value,0.0701663359321911,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,10,strategic_trace_value,0.07755214698836359,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,11,strategic_trace_value,0.05031900701642125,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,12,strategic_trace_value,0.041342307048113064,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,13,strategic_trace_value,0.04879089818136505,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,14,strategic_trace_value,0.09358968532295639,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,15,strategic_trace_value,0.06887243536925731,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,16,strategic_trace_value,0.08822288887873281,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,17,strategic_trace_value,0.06597836304123733,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,18,strategic_trace_value,0.10845382629696539,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,19,strategic_trace_value,0.031705547085147154,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,20,strategic_trace_value,0.04657112518451244,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,21,strategic_trace_value,0.1329201087349953,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,22,strategic_trace_value,0.04748358438843777,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,23,strategic_trace_value,0.0634675053605967,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,24,strategic_trace_value,0.08220310744843433,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,25,strategic_trace_value,0.06782172894498453,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,26,strategic_trace_value,0.09112747067920828,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,27,strategic_trace_value,0.08204802502694938,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,28,strategic_trace_value,0.09645846768279516,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,29,strategic_trace_value,0.13388570400674052,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,30,strategic_trace_value,0.02336728114716469,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,31,strategic_trace_value,0.13865682951411598,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,32,strategic_trace_value,0.12661285698920982,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,33,strategic_trace_value,0.09718565276089645,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,34,strategic_trace_value,0.11782667185848043,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,35,strategic_trace_value,0.07878438734993562,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,36,strategic_trace_value,0.07495386635511067,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,37,strategic_trace_value,0.1261305938644262,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,38,strategic_trace_value,0.10629419452229666,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,39,strategic_trace_value,0.144441210549517,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,40,strategic_trace_value,0.10909683857438762,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,41,strategic_trace_value,0.13031291654618607,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,42,strategic_trace_value,0.1960227618668127,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,43,strategic_trace_value,0.21829222400832202,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,44,strategic_trace_value,0.180168808923195,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,45,strategic_trace_value,0.19282759604150906,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,46,strategic_trace_value,0.17481932214855014,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,47,strategic_trace_value,0.18381236816382251,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,48,strategic_trace_value,0.1986030444253284,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,49,strategic_trace_value,0.26345657797369637,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,50,strategic_trace_value,0.28850287564148697,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,51,strategic_trace_value,0.2554825653121986,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,52,strategic_trace_value,0.3330525224186821,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,53,strategic_trace_value,0.3004668816471548,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,54,strategic_trace_value,0.406915280038807,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,55,strategic_trace_value,0.3512625427892261,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,56,strategic_trace_value,0.42209993748769387,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,57,strategic_trace_value,0.4337052044334586,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,58,strategic_trace_value,0.46587112257511526,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,59,strategic_trace_value,0.5019654022504145,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,60,strategic_trace_value,0.5146839369956901,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,61,strategic_trace_value,0.5650517054782757,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,62,strategic_trace_value,0.5600287325576901,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,63,strategic_trace_value,0.5881551854537727,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,64,strategic_trace_value,0.5593591872662608,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,65,strategic_trace_value,0.5873523197249738,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,66,strategic_trace_value,0.6210025788205297,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,67,strategic_trace_value,0.6961607048290024,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,68,strategic_trace_value,0.6903280068675066,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,69,strategic_trace_value,0.7021364873551454,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,70,strategic_trace_value,0.761117728416879,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,71,strategic_trace_value,0.7026002752038151,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,72,strategic_trace_value,0.7178370427200053,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,73,strategic_trace_value,0.804765592613747,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,74,strategic_trace_value,0.8329516509299828,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,75,strategic_trace_value,0.7715291318927497,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,76,strategic_trace_value,0.8274737343571181,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,77,strategic_trace_value,0.8085517214556087,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,78,strategic_trace_value,0.8835498232606074,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,79,strategic_trace_value,0.8899515101278983,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,80,strategic_trace_value,0.8583612575624363,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,81,strategic_trace_value,0.8938281246400126,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,82,strategic_trace_value,0.8529651474494674,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,83,strategic_trace_value,0.8744774919430643,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,84,strategic_trace_value,0.9078145513781802,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,85,strategic_trace_value,0.904780959753732,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,86,strategic_trace_value,0.8508666148152576,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,87,strategic_trace_value,0.9599264072987141,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,88,strategic_trace_value,0.8972824552816352,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,89,strategic_trace_value,0.9127670207104844,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,90,strategic_trace_value,0.935859143303359,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,91,strategic_trace_value,0.8509214030124733,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,92,strategic_trace_value,0.9280282328448324,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,93,strategic_trace_value,0.9038395705128662,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,94,strategic_trace_value,0.8990009530284042,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,95,strategic_trace_value,0.9426242241856496,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,96,strategic_trace_value,0.8930731651380038,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,97,strategic_trace_value,0.9190090382807066,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,98,strategic_trace_value,0.9044029341315911,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,99,strategic_trace_value,0.9450049304048508,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,100,strategic_trace_value,0.8961900051288963,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,101,strategic_trace_value,0.937262976936861,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,102,strategic_trace_value,0.9254740828495222,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,103,strategic_trace_value,0.9124552824812512,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,104,strategic_trace_value,0.9320215790676026,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,105,strategic_trace_value,0.9132549936295074,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,106,strategic_trace_value,0.9389222344028795,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,107,strategic_trace_value,0.9530139989591332,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,108,strategic_trace_value,0.9206734330505427,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,109,strategic_trace_value,0.9094960598379638,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,110,strategic_trace_value,0.9303352036172499,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,111,strategic_trace_value,0.9467272821417985,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,112,strategic_trace_value,0.9558118851453896,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,113,strategic_trace_value,0.9663238989177868,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,114,strategic_trace_value,0.960460204201026,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,115,strategic_trace_value,0.951040690518912,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,116,strategic_trace_value,0.9442227227016055,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,117,strategic_trace_value,0.913066225818404,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,118,strategic_trace_value,0.9617130885401731,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,119,strategic_trace_value,0.9629250242141032,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,120,strategic_trace_value,0.9567746911351409,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,121,strategic_trace_value,0.9652551809252905,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,122,strategic_trace_value,0.9704307953452925,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,123,strategic_trace_value,0.9502925403376399,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,124,strategic_trace_value,0.9369010660875369,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,125,strategic_trace_value,0.9999999999990964,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,126,strategic_trace_value,0.9014451256494961,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_006,127,strategic_trace_value,0.9151232205226335,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_007,0,strategic_trace_value,0.7388687463642246,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,1,strategic_trace_value,0.8469695034269054,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,2,strategic_trace_value,0.9346999679935895,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,3,strategic_trace_value,0.9587077060091526,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,4,strategic_trace_value,0.8435099526294285,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,5,strategic_trace_value,0.9321542832902635,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,6,strategic_trace_value,0.8905332987119983,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,7,strategic_trace_value,0.8584712420904526,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,8,strategic_trace_value,0.9157733337287969,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,9,strategic_trace_value,0.7387368482254738,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,10,strategic_trace_value,0.8369450082570464,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,11,strategic_trace_value,0.6420665229439341,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,12,strategic_trace_value,0.7144695622801797,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,13,strategic_trace_value,0.7202627340068193,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,14,strategic_trace_value,0.5477540528749882,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,15,strategic_trace_value,0.4859044494977477,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,16,strategic_trace_value,0.4211130409109652,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,17,strategic_trace_value,0.4975855507206294,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,18,strategic_trace_value,0.3919997168402792,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,19,strategic_trace_value,0.3002967974058434,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,20,strategic_trace_value,0.3389419694914944,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,21,strategic_trace_value,0.23510102245697678,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,22,strategic_trace_value,0.2923522937846577,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,23,strategic_trace_value,0.2348108775049126,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,24,strategic_trace_value,0.2712383311463502,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,25,strategic_trace_value,0.21389397541045985,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,26,strategic_trace_value,0.23732908785083345,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,27,strategic_trace_value,0.3226413142468937,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,28,strategic_trace_value,0.29849246806834967,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,29,strategic_trace_value,0.3040361714419687,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,30,strategic_trace_value,0.4270874157486479,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,31,strategic_trace_value,0.3810223971450082,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,32,strategic_trace_value,0.41931724623774935,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,33,strategic_trace_value,0.5190158003992367,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,34,strategic_trace_value,0.5620324668657158,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,35,strategic_trace_value,0.6184453488881508,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,36,strategic_trace_value,0.6561844821212004,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,37,strategic_trace_value,0.6080845857733193,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,38,strategic_trace_value,0.7190789698245781,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,39,strategic_trace_value,0.6687840458890101,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,40,strategic_trace_value,0.7024393729809535,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,41,strategic_trace_value,0.877420882332781,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,42,strategic_trace_value,0.7592190984691408,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,43,strategic_trace_value,0.7221114940140828,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,44,strategic_trace_value,0.753976649570166,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,45,strategic_trace_value,0.7621923110866163,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,46,strategic_trace_value,0.7165962801696935,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,47,strategic_trace_value,0.6603261857772141,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,48,strategic_trace_value,0.7484608150869565,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,49,strategic_trace_value,0.5172800821182082,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,50,strategic_trace_value,0.5963013176805012,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,51,strategic_trace_value,0.6047575595403866,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,52,strategic_trace_value,0.4368743198244005,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,53,strategic_trace_value,0.32110552336667186,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,54,strategic_trace_value,0.2945796898418111,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,55,strategic_trace_value,0.3172489236624014,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,56,strategic_trace_value,0.2454659563839882,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,57,strategic_trace_value,0.19093009590867369,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,58,strategic_trace_value,0.09150278975920885,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,59,strategic_trace_value,0.028048853218040563,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,60,strategic_trace_value,0.0,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,61,strategic_trace_value,0.1020935501368783,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,62,strategic_trace_value,0.07035286593607062,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,63,strategic_trace_value,0.12598729391949923,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,64,strategic_trace_value,0.14645780746152728,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,65,strategic_trace_value,0.14518598077392333,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,66,strategic_trace_value,0.0806324184186153,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,67,strategic_trace_value,0.08270829460222492,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,68,strategic_trace_value,0.17829686823887367,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,69,strategic_trace_value,0.26217744995917214,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,70,strategic_trace_value,0.4162684038666207,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,71,strategic_trace_value,0.3289106331302419,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,72,strategic_trace_value,0.4008332447867992,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,73,strategic_trace_value,0.564157405487289,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,74,strategic_trace_value,0.5107572753269615,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,75,strategic_trace_value,0.6967829196918668,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,76,strategic_trace_value,0.6036995658965452,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,77,strategic_trace_value,0.6708590346660278,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,78,strategic_trace_value,0.7775673911271119,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,79,strategic_trace_value,0.775178437773575,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,80,strategic_trace_value,0.8839439865149163,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,81,strategic_trace_value,0.8837489375899317,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,82,strategic_trace_value,0.9071419100848729,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,83,strategic_trace_value,0.8420082208906075,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,84,strategic_trace_value,0.9999999999985336,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,85,strategic_trace_value,0.8940259792246497,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,86,strategic_trace_value,0.8689223384482736,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,87,strategic_trace_value,0.8512327113058238,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,88,strategic_trace_value,0.8041031937206633,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,89,strategic_trace_value,0.7939816040171732,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,90,strategic_trace_value,0.7740302292759083,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,91,strategic_trace_value,0.7462987379847159,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,92,strategic_trace_value,0.6212293459320436,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,93,strategic_trace_value,0.7735958975651366,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,94,strategic_trace_value,0.6068297770963054,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,95,strategic_trace_value,0.5335395101386073,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,96,strategic_trace_value,0.4814968264536098,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,97,strategic_trace_value,0.3425667521943303,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,98,strategic_trace_value,0.32258901049389616,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,99,strategic_trace_value,0.2631923030669313,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,100,strategic_trace_value,0.2761581228302534,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,101,strategic_trace_value,0.2815341972983598,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,102,strategic_trace_value,0.2962636438144166,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,103,strategic_trace_value,0.1222631844314424,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,104,strategic_trace_value,0.283786003708688,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,105,strategic_trace_value,0.2066679943581009,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,106,strategic_trace_value,0.34585253529853927,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,107,strategic_trace_value,0.2755592300593265,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,108,strategic_trace_value,0.4377492762489117,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,109,strategic_trace_value,0.2914364295927882,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,110,strategic_trace_value,0.3023614347606404,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,111,strategic_trace_value,0.40459411683514573,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,112,strategic_trace_value,0.5012157650507695,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,113,strategic_trace_value,0.5521630117754428,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,114,strategic_trace_value,0.5864166201767462,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,115,strategic_trace_value,0.7137626550679134,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,116,strategic_trace_value,0.6504283920767139,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,117,strategic_trace_value,0.7158947500996149,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,118,strategic_trace_value,0.7497197948868604,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,119,strategic_trace_value,0.7424305123888438,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,120,strategic_trace_value,0.8401282595559675,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,121,strategic_trace_value,0.7798957363618206,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,122,strategic_trace_value,0.7406763199127403,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,123,strategic_trace_value,0.7749719661260771,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,124,strategic_trace_value,0.7386944978735512,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,125,strategic_trace_value,0.785757113660909,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,126,strategic_trace_value,0.7148134996265114,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_007,127,strategic_trace_value,0.7055436274242614,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_008,0,strategic_trace_value,0.02547743203694297,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,1,strategic_trace_value,0.014922054917653343,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,2,strategic_trace_value,0.08307330838751537,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,3,strategic_trace_value,0.06765066436732133,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,4,strategic_trace_value,0.04946558065624247,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,5,strategic_trace_value,0.05408853709320359,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,6,strategic_trace_value,0.03351059083994264,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,7,strategic_trace_value,0.02888843940146916,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,8,strategic_trace_value,0.08699265788667022,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,9,strategic_trace_value,0.1127340604763638,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,10,strategic_trace_value,0.10246545595494316,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,11,strategic_trace_value,0.08633906594267902,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,12,strategic_trace_value,0.08995351342773418,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,13,strategic_trace_value,0.08637375146642183,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,14,strategic_trace_value,0.10661421933573101,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,15,strategic_trace_value,0.07624700603078187,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,16,strategic_trace_value,0.05659692976815112,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,17,strategic_trace_value,0.07369070880204688,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,18,strategic_trace_value,0.05459967848877034,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,19,strategic_trace_value,0.05670468738895086,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,20,strategic_trace_value,0.041626692194107355,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,21,strategic_trace_value,0.05558573415900581,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,22,strategic_trace_value,0.0,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,23,strategic_trace_value,0.08759010805011612,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,24,strategic_trace_value,0.07668249284410755,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,25,strategic_trace_value,0.08237739165949501,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,26,strategic_trace_value,0.10371708993871546,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,27,strategic_trace_value,0.12226358572239603,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,28,strategic_trace_value,0.09721731278542686,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,29,strategic_trace_value,0.05372233972678906,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,30,strategic_trace_value,0.05545693246371621,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,31,strategic_trace_value,0.08687087609202579,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,32,strategic_trace_value,0.06355306032046175,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,33,strategic_trace_value,0.007002986513179629,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,34,strategic_trace_value,0.10802291009948124,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,35,strategic_trace_value,0.0879917805320587,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,36,strategic_trace_value,0.06217655437299755,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,37,strategic_trace_value,0.14653826797483246,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,38,strategic_trace_value,0.10082239843986557,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,39,strategic_trace_value,0.13870407591171222,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,40,strategic_trace_value,0.18023596803936495,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,41,strategic_trace_value,0.15719341582854232,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,42,strategic_trace_value,0.21562942909601582,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,43,strategic_trace_value,0.2400391960550991,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,44,strategic_trace_value,0.28503171203808875,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,45,strategic_trace_value,0.2939903830817945,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,46,strategic_trace_value,0.2277215957005868,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,47,strategic_trace_value,0.30548774462245426,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,48,strategic_trace_value,0.38631951673563164,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,49,strategic_trace_value,0.37170408540686545,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,50,strategic_trace_value,0.44127792218530326,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,51,strategic_trace_value,0.41299522373053493,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,52,strategic_trace_value,0.5006273480170598,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,53,strategic_trace_value,0.5027881150027405,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,54,strategic_trace_value,0.5055073813556481,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,55,strategic_trace_value,0.5223397888246704,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,56,strategic_trace_value,0.5542815128440286,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,57,strategic_trace_value,0.6358182912579197,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,58,strategic_trace_value,0.6473521234151207,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,59,strategic_trace_value,0.6702740035723588,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,60,strategic_trace_value,0.7012599671319601,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,61,strategic_trace_value,0.7055387391139564,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,62,strategic_trace_value,0.6845603310546613,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,63,strategic_trace_value,0.765823297242759,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,64,strategic_trace_value,0.7869525196052959,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,65,strategic_trace_value,0.8073263242428584,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,66,strategic_trace_value,0.9012461133717751,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,67,strategic_trace_value,0.8467557889270805,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,68,strategic_trace_value,0.847839291245768,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,69,strategic_trace_value,0.8765333585388047,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,70,strategic_trace_value,0.8495188363621795,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,71,strategic_trace_value,0.9023871898477086,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,72,strategic_trace_value,0.8408003246251468,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,73,strategic_trace_value,0.8218163206819946,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,74,strategic_trace_value,0.8594505522212808,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,75,strategic_trace_value,0.899305558851999,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,76,strategic_trace_value,0.924467086126356,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,77,strategic_trace_value,0.8757550728762704,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,78,strategic_trace_value,0.8905085509983499,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,79,strategic_trace_value,0.8520650535799512,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,80,strategic_trace_value,0.8254681647323487,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,81,strategic_trace_value,0.8663643656144339,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,82,strategic_trace_value,0.957189041672596,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,83,strategic_trace_value,0.9034827730174638,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,84,strategic_trace_value,0.9013493249491678,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,85,strategic_trace_value,0.9171900429249312,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,86,strategic_trace_value,0.9451569988483483,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,87,strategic_trace_value,0.9367542726702216,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,88,strategic_trace_value,0.944433348515292,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,89,strategic_trace_value,0.9130815971192312,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,90,strategic_trace_value,0.8998501824084216,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,91,strategic_trace_value,0.9356546433424167,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,92,strategic_trace_value,0.9260072846540887,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,93,strategic_trace_value,0.9312748344275017,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,94,strategic_trace_value,0.8998798118241488,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,95,strategic_trace_value,0.9159528666470496,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,96,strategic_trace_value,0.9283495210541509,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,97,strategic_trace_value,0.9158185090229511,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,98,strategic_trace_value,0.9055263312675154,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,99,strategic_trace_value,0.9191144142460828,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,100,strategic_trace_value,0.9698056352048436,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,101,strategic_trace_value,0.9204227884758938,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,102,strategic_trace_value,0.9637315957065848,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,103,strategic_trace_value,0.9440499630071132,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,104,strategic_trace_value,0.9506287262902073,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,105,strategic_trace_value,0.9704924732699647,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,106,strategic_trace_value,0.8935945612383528,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,107,strategic_trace_value,0.9452599357027417,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,108,strategic_trace_value,0.9380014441412436,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,109,strategic_trace_value,0.9056048919624096,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,110,strategic_trace_value,0.9729171399747178,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,111,strategic_trace_value,0.9431018973422254,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,112,strategic_trace_value,0.9713766926412332,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,113,strategic_trace_value,0.945836771296525,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,114,strategic_trace_value,0.9346569737496957,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,115,strategic_trace_value,0.962672180182153,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,116,strategic_trace_value,0.9865131963749019,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,117,strategic_trace_value,0.9999999999991315,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,118,strategic_trace_value,0.9641420781536583,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,119,strategic_trace_value,0.9458085705877138,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,120,strategic_trace_value,0.9686879180046836,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,121,strategic_trace_value,0.9743008611225052,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,122,strategic_trace_value,0.9284262972876576,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,123,strategic_trace_value,0.9254514993050657,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,124,strategic_trace_value,0.9202983594139494,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,125,strategic_trace_value,0.9457906569818545,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,126,strategic_trace_value,0.9512452556123535,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_008,127,strategic_trace_value,0.9059402824642372,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_009,0,strategic_trace_value,0.8344868033967533,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,1,strategic_trace_value,0.9264912578100873,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,2,strategic_trace_value,0.7539054228998274,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,3,strategic_trace_value,0.6101462769493519,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,4,strategic_trace_value,0.5020018161446537,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,5,strategic_trace_value,0.5697140410654675,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,6,strategic_trace_value,0.5450044639551882,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,7,strategic_trace_value,0.3607457408055552,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,8,strategic_trace_value,0.30474166222708055,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,9,strategic_trace_value,0.34023298310341554,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,10,strategic_trace_value,0.3562513654231224,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,11,strategic_trace_value,0.3072154715080577,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,12,strategic_trace_value,0.27505963187890037,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,13,strategic_trace_value,0.285457255541896,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,14,strategic_trace_value,0.3555086146983554,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,15,strategic_trace_value,0.37678666434307395,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,16,strategic_trace_value,0.3732802008296642,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,17,strategic_trace_value,0.3991984236125137,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,18,strategic_trace_value,0.5975373918640889,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,19,strategic_trace_value,0.709152342400875,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,20,strategic_trace_value,0.7179249483533182,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,21,strategic_trace_value,0.6989277568901009,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,22,strategic_trace_value,0.7655165181463734,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,23,strategic_trace_value,0.9288708600062914,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,24,strategic_trace_value,0.951265421829824,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,25,strategic_trace_value,0.8413080071505379,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,26,strategic_trace_value,0.8763039887172279,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,27,strategic_trace_value,0.9750569108168392,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,28,strategic_trace_value,0.8710227497099541,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,29,strategic_trace_value,0.8069856590914858,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,30,strategic_trace_value,0.776376386444568,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,31,strategic_trace_value,0.6873797371966403,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,32,strategic_trace_value,0.6369051252731691,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,33,strategic_trace_value,0.6012100752411781,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,34,strategic_trace_value,0.4713535182346919,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,35,strategic_trace_value,0.4177018482091515,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,36,strategic_trace_value,0.27020184151103355,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,37,strategic_trace_value,0.22301093639024608,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,38,strategic_trace_value,0.18973337368803678,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,39,strategic_trace_value,0.06299209831653879,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,40,strategic_trace_value,0.10175589329180426,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,41,strategic_trace_value,0.04634341542289805,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,42,strategic_trace_value,0.0,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,43,strategic_trace_value,0.015437244263159167,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,44,strategic_trace_value,0.1377368273657967,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,45,strategic_trace_value,0.11351051469702043,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,46,strategic_trace_value,0.10997293039665226,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,47,strategic_trace_value,0.31037928603797005,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,48,strategic_trace_value,0.25696635688000163,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,49,strategic_trace_value,0.41469375492791666,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,50,strategic_trace_value,0.42131071767453826,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,51,strategic_trace_value,0.5695253739311591,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,52,strategic_trace_value,0.5693602335173145,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,53,strategic_trace_value,0.6990440783010072,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,54,strategic_trace_value,0.6765103210210289,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,55,strategic_trace_value,0.7798995559318401,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,56,strategic_trace_value,0.8393267812684527,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,57,strategic_trace_value,0.8915796452096175,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,58,strategic_trace_value,0.9606190130060356,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,59,strategic_trace_value,0.9999999999983922,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,60,strategic_trace_value,0.9445303813860885,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,61,strategic_trace_value,0.9197106354924128,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,62,strategic_trace_value,0.9274844815488821,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,63,strategic_trace_value,0.9997397267303987,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,64,strategic_trace_value,0.7352195825740944,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,65,strategic_trace_value,0.6968210994970948,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,66,strategic_trace_value,0.6767098055531106,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,67,strategic_trace_value,0.6109222424443975,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,68,strategic_trace_value,0.585051635961059,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,69,strategic_trace_value,0.46169503562051245,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,70,strategic_trace_value,0.49366853726134124,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,71,strategic_trace_value,0.4124132587169389,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,72,strategic_trace_value,0.36527500072366775,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,73,strategic_trace_value,0.3257500340218414,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,74,strategic_trace_value,0.2615738475147073,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,75,strategic_trace_value,0.1748894917629819,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,76,strategic_trace_value,0.2756781048691376,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,77,strategic_trace_value,0.3826320690355334,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,78,strategic_trace_value,0.32953617558506054,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,79,strategic_trace_value,0.4449276297876947,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,80,strategic_trace_value,0.41245053771053547,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,81,strategic_trace_value,0.5558683931392595,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,82,strategic_trace_value,0.6100393578560153,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,83,strategic_trace_value,0.618293759455806,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,84,strategic_trace_value,0.6792186727336226,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,85,strategic_trace_value,0.8824596829594646,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,86,strategic_trace_value,0.743664981529314,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,87,strategic_trace_value,0.7818816704614154,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,88,strategic_trace_value,0.8457653055571718,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,89,strategic_trace_value,0.8844608826562378,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,90,strategic_trace_value,0.9151783687472561,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,91,strategic_trace_value,0.827228847534987,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,92,strategic_trace_value,0.8083762444051324,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,93,strategic_trace_value,0.8931084259400733,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,94,strategic_trace_value,0.7305664746564189,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,95,strategic_trace_value,0.6588801737321945,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,96,strategic_trace_value,0.5202569623885037,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,97,strategic_trace_value,0.44499752363176676,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,98,strategic_trace_value,0.4705452969078778,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,99,strategic_trace_value,0.29727495427543293,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,100,strategic_trace_value,0.29871848823354397,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,101,strategic_trace_value,0.18866382716557475,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,102,strategic_trace_value,0.16062840604251005,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,103,strategic_trace_value,0.07905875145498603,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,104,strategic_trace_value,0.1080034829681147,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,105,strategic_trace_value,0.11037550154813071,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,106,strategic_trace_value,0.0424483816198464,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,107,strategic_trace_value,0.002964331754272007,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,108,strategic_trace_value,0.09337642246753335,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,109,strategic_trace_value,0.16691596542482104,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,110,strategic_trace_value,0.1416957023593606,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,111,strategic_trace_value,0.21801389086253636,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,112,strategic_trace_value,0.3873339406786141,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,113,strategic_trace_value,0.48509249283233025,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,114,strategic_trace_value,0.4438429268448567,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,115,strategic_trace_value,0.5061185379860518,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,116,strategic_trace_value,0.6265212843032577,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,117,strategic_trace_value,0.6891058286041261,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,118,strategic_trace_value,0.7848599755355864,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,119,strategic_trace_value,0.8899215286179015,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,120,strategic_trace_value,0.9128359376182569,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,121,strategic_trace_value,0.9010854055292928,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,122,strategic_trace_value,0.8931743911655643,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,123,strategic_trace_value,0.9885610931213906,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,124,strategic_trace_value,0.9677885757652587,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,125,strategic_trace_value,0.8992346356218982,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,126,strategic_trace_value,0.819651679701052,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_009,127,strategic_trace_value,0.7763764783918057,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_010,0,strategic_trace_value,0.04735753943436048,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,1,strategic_trace_value,0.013581077287135604,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,2,strategic_trace_value,0.09513571763744844,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,3,strategic_trace_value,0.04918665008022633,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,4,strategic_trace_value,0.10481124959749127,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,5,strategic_trace_value,0.0887174510129015,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,6,strategic_trace_value,0.022561086975203426,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,7,strategic_trace_value,0.04824852208268052,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,8,strategic_trace_value,0.054904712516745155,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,9,strategic_trace_value,0.043075988059154975,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,10,strategic_trace_value,0.06584922984905395,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,11,strategic_trace_value,0.096025013468768,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,12,strategic_trace_value,0.053876873034620985,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,13,strategic_trace_value,0.04471467213824551,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,14,strategic_trace_value,0.10415877310413546,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,15,strategic_trace_value,0.08516910795833078,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,16,strategic_trace_value,0.03877682756935486,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,17,strategic_trace_value,0.05522421846599784,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,18,strategic_trace_value,0.09063996725011744,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,19,strategic_trace_value,0.048553157603295025,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,20,strategic_trace_value,0.0,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,21,strategic_trace_value,0.09410829349341347,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,22,strategic_trace_value,0.10004746255457317,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,23,strategic_trace_value,0.03446866601370599,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,24,strategic_trace_value,0.10542266985080338,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,25,strategic_trace_value,0.105731668416576,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,26,strategic_trace_value,0.09866845872718544,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,27,strategic_trace_value,0.052214595043487966,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,28,strategic_trace_value,0.10064495290981026,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,29,strategic_trace_value,0.0646044773244463,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,30,strategic_trace_value,0.04200431491058787,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,31,strategic_trace_value,0.03060485601266927,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,32,strategic_trace_value,0.10190158060625999,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,33,strategic_trace_value,0.00927221151743016,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,34,strategic_trace_value,0.08657079328269382,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,35,strategic_trace_value,0.03528985254398363,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,36,strategic_trace_value,0.08609774368554766,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,37,strategic_trace_value,0.09600419626025955,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,38,strategic_trace_value,0.007763054842210677,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,39,strategic_trace_value,0.05626262789163674,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,40,strategic_trace_value,0.1264674854277669,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,41,strategic_trace_value,0.09774263797089441,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,42,strategic_trace_value,0.033986231577078974,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,43,strategic_trace_value,0.05879865054498464,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,44,strategic_trace_value,0.0872987565775323,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,45,strategic_trace_value,0.030202999990056687,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,46,strategic_trace_value,0.057518482666460626,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,47,strategic_trace_value,0.05087391284773024,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,48,strategic_trace_value,0.016680498233917443,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,49,strategic_trace_value,0.06732748129885038,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,50,strategic_trace_value,0.06144502352568586,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,51,strategic_trace_value,0.028752469869642562,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,52,strategic_trace_value,0.036739772320550396,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,53,strategic_trace_value,0.057000013603368,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,54,strategic_trace_value,0.07773529800667245,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,55,strategic_trace_value,0.05635171899106653,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,56,strategic_trace_value,0.09398530521287778,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,57,strategic_trace_value,0.09431513304775649,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,58,strategic_trace_value,0.07680987674434295,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,59,strategic_trace_value,0.07820481684144537,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,60,strategic_trace_value,0.10159852161271715,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,61,strategic_trace_value,0.06643229037972768,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,62,strategic_trace_value,0.12883417841516898,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,63,strategic_trace_value,0.08624688628551846,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,64,strategic_trace_value,0.0747434156988549,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,65,strategic_trace_value,0.05605912051987608,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,66,strategic_trace_value,0.08327157468836605,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,67,strategic_trace_value,0.13209780118597717,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,68,strategic_trace_value,0.12317653175891646,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,69,strategic_trace_value,0.1508216756494576,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,70,strategic_trace_value,0.1579887050835585,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,71,strategic_trace_value,0.12476526862965803,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,72,strategic_trace_value,0.13936601609098764,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,73,strategic_trace_value,0.14746724983327517,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,74,strategic_trace_value,0.19973215334622932,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,75,strategic_trace_value,0.189059345144892,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,76,strategic_trace_value,0.24401450620935658,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,77,strategic_trace_value,0.2702521929623098,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,78,strategic_trace_value,0.233133553562221,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,79,strategic_trace_value,0.2803793707048735,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,80,strategic_trace_value,0.33174337845218543,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,81,strategic_trace_value,0.2761321300940761,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,82,strategic_trace_value,0.2953087415238683,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,83,strategic_trace_value,0.3502315825524648,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,84,strategic_trace_value,0.4069520077022149,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,85,strategic_trace_value,0.3984137537624549,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,86,strategic_trace_value,0.4901982122977972,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,87,strategic_trace_value,0.4500835289437262,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,88,strategic_trace_value,0.4933673520607475,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,89,strategic_trace_value,0.6130371246004204,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,90,strategic_trace_value,0.6311254612694323,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,91,strategic_trace_value,0.6245478017877911,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,92,strategic_trace_value,0.5668412612911583,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,93,strategic_trace_value,0.6759111692640685,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,94,strategic_trace_value,0.7420451917268676,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,95,strategic_trace_value,0.7411551515143273,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,96,strategic_trace_value,0.7399758961944047,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,97,strategic_trace_value,0.7806295857849884,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,98,strategic_trace_value,0.8029977077304447,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,99,strategic_trace_value,0.7685985843691833,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,100,strategic_trace_value,0.8202776823055371,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,101,strategic_trace_value,0.8506246353950369,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,102,strategic_trace_value,0.8292110684292696,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,103,strategic_trace_value,0.8540840109853186,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,104,strategic_trace_value,0.8424713432224856,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,105,strategic_trace_value,0.852804660711838,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,106,strategic_trace_value,0.9141157870523494,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,107,strategic_trace_value,0.9112060413010704,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,108,strategic_trace_value,0.9505004264000768,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,109,strategic_trace_value,0.8893908596311388,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,110,strategic_trace_value,0.8707183179205815,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,111,strategic_trace_value,0.8928306248910258,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,112,strategic_trace_value,0.967399081823679,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,113,strategic_trace_value,0.954363419631807,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,114,strategic_trace_value,0.9564887019853681,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,115,strategic_trace_value,0.9241141613547739,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,116,strategic_trace_value,0.9207323373825944,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,117,strategic_trace_value,0.9999999999990989,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,118,strategic_trace_value,0.9256254398911168,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,119,strategic_trace_value,0.9164073224933198,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,120,strategic_trace_value,0.9820767485433751,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,121,strategic_trace_value,0.9939843692759305,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,122,strategic_trace_value,0.9760985841901588,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,123,strategic_trace_value,0.9792285183146252,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,124,strategic_trace_value,0.9229908154204465,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,125,strategic_trace_value,0.9392573862200709,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,126,strategic_trace_value,0.9694133936830284,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_010,127,strategic_trace_value,0.98048907192101,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_011,0,strategic_trace_value,0.36176517658416274,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,1,strategic_trace_value,0.36115146384687785,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,2,strategic_trace_value,0.33158137174182334,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,3,strategic_trace_value,0.339693487609372,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,4,strategic_trace_value,0.36234825059523995,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,5,strategic_trace_value,0.2705460863712297,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,6,strategic_trace_value,0.41350806883179664,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,7,strategic_trace_value,0.3926391708613275,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,8,strategic_trace_value,0.46716984651777027,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,9,strategic_trace_value,0.4147150959841458,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,10,strategic_trace_value,0.3977213281893625,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,11,strategic_trace_value,0.5639342572266903,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,12,strategic_trace_value,0.5745752062072331,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,13,strategic_trace_value,0.6105069212317364,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,14,strategic_trace_value,0.47062121327817535,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,15,strategic_trace_value,0.6041782613316661,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,16,strategic_trace_value,0.6900472576658833,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,17,strategic_trace_value,0.7253174356177644,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,18,strategic_trace_value,0.7485560437986428,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,19,strategic_trace_value,0.7656476493698325,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,20,strategic_trace_value,0.8156358623083482,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,21,strategic_trace_value,0.9283785847292465,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,22,strategic_trace_value,0.9051848487502926,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,23,strategic_trace_value,0.913782932953377,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,24,strategic_trace_value,0.9587277420727728,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,25,strategic_trace_value,0.8484688005998765,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,26,strategic_trace_value,0.9999999999984104,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,27,strategic_trace_value,0.8706137742977814,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,28,strategic_trace_value,0.9722505074674969,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,29,strategic_trace_value,0.9791701057098323,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,30,strategic_trace_value,0.94964386562907,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,31,strategic_trace_value,0.9724970990340221,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,32,strategic_trace_value,0.9897727364593745,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,33,strategic_trace_value,0.9339735573424061,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,34,strategic_trace_value,0.9790653950093672,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,35,strategic_trace_value,0.9770536075729893,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,36,strategic_trace_value,0.8808738155885651,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,37,strategic_trace_value,0.8359757673429403,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,38,strategic_trace_value,0.8241691080373011,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,39,strategic_trace_value,0.759981202582684,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,40,strategic_trace_value,0.795828893237393,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,41,strategic_trace_value,0.7464925068068236,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,42,strategic_trace_value,0.677996988900268,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,43,strategic_trace_value,0.686196940848131,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,44,strategic_trace_value,0.631729189322474,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,45,strategic_trace_value,0.4693708164134276,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,46,strategic_trace_value,0.541304871328192,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,47,strategic_trace_value,0.45754003067824184,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,48,strategic_trace_value,0.41382266473223533,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,49,strategic_trace_value,0.39126578302282883,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,50,strategic_trace_value,0.26315715548722113,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,51,strategic_trace_value,0.26063502378705183,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,52,strategic_trace_value,0.30025455567633463,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,53,strategic_trace_value,0.14279507790223003,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,54,strategic_trace_value,0.20361010427493167,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,55,strategic_trace_value,0.08131220842124626,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,56,strategic_trace_value,0.22491849738906283,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,57,strategic_trace_value,0.18290559289370106,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,58,strategic_trace_value,0.047717036501711815,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,59,strategic_trace_value,0.13191447511500623,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,60,strategic_trace_value,0.02071378385837943,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,61,strategic_trace_value,0.07828623677544308,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,62,strategic_trace_value,0.0,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,63,strategic_trace_value,0.0776186743244163,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,64,strategic_trace_value,0.09601924451937585,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,65,strategic_trace_value,0.207426438719901,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,66,strategic_trace_value,0.1816220786202949,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,67,strategic_trace_value,0.13260335214903965,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,68,strategic_trace_value,0.23678745697391948,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,69,strategic_trace_value,0.2362261916804772,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,70,strategic_trace_value,0.3516456344778609,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,71,strategic_trace_value,0.4398110452235993,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,72,strategic_trace_value,0.2503944275043514,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,73,strategic_trace_value,0.3538559140620492,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,74,strategic_trace_value,0.37794208517697886,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,75,strategic_trace_value,0.5010045971625181,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,76,strategic_trace_value,0.5590703621649561,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,77,strategic_trace_value,0.5252936082473121,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,78,strategic_trace_value,0.5479013543118864,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,79,strategic_trace_value,0.5992738435616138,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,80,strategic_trace_value,0.6700460287113548,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,81,strategic_trace_value,0.8522991315412499,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,82,strategic_trace_value,0.7933371757549282,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,83,strategic_trace_value,0.7449325207902119,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,84,strategic_trace_value,0.7879346975822699,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,85,strategic_trace_value,0.9298241901401582,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,86,strategic_trace_value,0.7960007271399683,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,87,strategic_trace_value,0.8671864566344308,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,88,strategic_trace_value,0.9935289522433094,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,89,strategic_trace_value,0.9437768398469526,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,90,strategic_trace_value,0.9623202403717674,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,91,strategic_trace_value,0.85072769308438,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,92,strategic_trace_value,0.9212578869165533,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,93,strategic_trace_value,0.9372436579398079,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,94,strategic_trace_value,0.9640253755642004,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,95,strategic_trace_value,0.8943957763327505,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,96,strategic_trace_value,0.9102599060022599,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,97,strategic_trace_value,0.949179094754002,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,98,strategic_trace_value,0.8765581774068852,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,99,strategic_trace_value,0.7611695317767863,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,100,strategic_trace_value,0.8098672688830566,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,101,strategic_trace_value,0.7725669696317247,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,102,strategic_trace_value,0.7122393802863634,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,103,strategic_trace_value,0.726027047133862,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,104,strategic_trace_value,0.6497890363480119,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,105,strategic_trace_value,0.6403994684482273,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,106,strategic_trace_value,0.5934423536127562,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,107,strategic_trace_value,0.6690323692022708,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,108,strategic_trace_value,0.502685732507802,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,109,strategic_trace_value,0.5637056615700773,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,110,strategic_trace_value,0.45599658980035274,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,111,strategic_trace_value,0.41102656324658765,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,112,strategic_trace_value,0.4352173063508799,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,113,strategic_trace_value,0.39943452218673975,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,114,strategic_trace_value,0.43609418686953744,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,115,strategic_trace_value,0.2851927043447261,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,116,strategic_trace_value,0.39462335860470454,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,117,strategic_trace_value,0.31269153878557276,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,118,strategic_trace_value,0.3618296000942617,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,119,strategic_trace_value,0.3647525301948052,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,120,strategic_trace_value,0.41590636220394367,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,121,strategic_trace_value,0.3145637863372665,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,122,strategic_trace_value,0.37020392800030194,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,123,strategic_trace_value,0.30873933404771975,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,124,strategic_trace_value,0.37564601695458893,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,125,strategic_trace_value,0.37810064221614553,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,126,strategic_trace_value,0.47148217173128926,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_011,127,strategic_trace_value,0.37466245406952353,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_012,0,strategic_trace_value,0.007695201661039157,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,1,strategic_trace_value,0.05842561750780121,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,2,strategic_trace_value,0.03540661008967792,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,3,strategic_trace_value,0.0328242548421571,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,4,strategic_trace_value,0.03552890014076209,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,5,strategic_trace_value,0.053968443921833184,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,6,strategic_trace_value,0.026905464426361568,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,7,strategic_trace_value,0.0,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,8,strategic_trace_value,0.04327571209903023,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,9,strategic_trace_value,0.055366596221768524,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,10,strategic_trace_value,0.0013016074484327423,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,11,strategic_trace_value,0.03076607100993647,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,12,strategic_trace_value,0.03711665330416632,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,13,strategic_trace_value,0.015591060269889045,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,14,strategic_trace_value,0.09555079852375443,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,15,strategic_trace_value,0.022697984769395836,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,16,strategic_trace_value,0.06321273289517854,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,17,strategic_trace_value,0.018416903865597502,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,18,strategic_trace_value,0.06535175390739525,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,19,strategic_trace_value,0.04300570018281428,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,20,strategic_trace_value,0.0804528902221574,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,21,strategic_trace_value,0.06241409143159005,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,22,strategic_trace_value,0.0603143643912322,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,23,strategic_trace_value,0.09956034421747403,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,24,strategic_trace_value,0.045765671853389825,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,25,strategic_trace_value,0.06739817021243098,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,26,strategic_trace_value,0.0774907846796642,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,27,strategic_trace_value,0.02892940467917645,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,28,strategic_trace_value,0.033496739530859854,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,29,strategic_trace_value,0.09535370728375303,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,30,strategic_trace_value,0.07787472271885827,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,31,strategic_trace_value,0.080724186654227,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,32,strategic_trace_value,0.09004632081726872,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,33,strategic_trace_value,0.11372072582494955,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,34,strategic_trace_value,0.08953614275837182,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,35,strategic_trace_value,0.03505797488693707,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,36,strategic_trace_value,0.12940444687977118,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,37,strategic_trace_value,0.07118271905454647,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,38,strategic_trace_value,0.05352897906497565,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,39,strategic_trace_value,0.1056377099590198,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,40,strategic_trace_value,0.08953895419795899,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,41,strategic_trace_value,0.08395043626635822,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,42,strategic_trace_value,0.06419900582307006,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,43,strategic_trace_value,0.15343317279510457,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,44,strategic_trace_value,0.19559655271040563,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,45,strategic_trace_value,0.17940586884961654,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,46,strategic_trace_value,0.13760985793203132,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,47,strategic_trace_value,0.18179233244363566,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,48,strategic_trace_value,0.18357159322429636,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,49,strategic_trace_value,0.22511007577742242,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,50,strategic_trace_value,0.2079114915156347,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,51,strategic_trace_value,0.24987693558686597,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,52,strategic_trace_value,0.21679484508161226,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,53,strategic_trace_value,0.2025604325892185,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,54,strategic_trace_value,0.2994858499481626,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,55,strategic_trace_value,0.23980039632925162,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,56,strategic_trace_value,0.27821702681676347,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,57,strategic_trace_value,0.32718573035439763,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,58,strategic_trace_value,0.3129483814380103,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,59,strategic_trace_value,0.26987779508923315,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,60,strategic_trace_value,0.342102070184649,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,61,strategic_trace_value,0.38364769835779755,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,62,strategic_trace_value,0.4448554334416152,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,63,strategic_trace_value,0.4249976746224123,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,64,strategic_trace_value,0.4294043603732563,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,65,strategic_trace_value,0.44894010798048384,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,66,strategic_trace_value,0.4761920086479543,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,67,strategic_trace_value,0.5351902471997354,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,68,strategic_trace_value,0.5251665449821696,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,69,strategic_trace_value,0.503300667473098,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,70,strategic_trace_value,0.6033216643690643,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,71,strategic_trace_value,0.551633578070636,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,72,strategic_trace_value,0.6618933270745027,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,73,strategic_trace_value,0.673244702806141,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,74,strategic_trace_value,0.6540744146522893,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,75,strategic_trace_value,0.6967300102503063,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,76,strategic_trace_value,0.693992012194032,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,77,strategic_trace_value,0.6979053360476646,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,78,strategic_trace_value,0.7956029900109428,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,79,strategic_trace_value,0.7309753172813934,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,80,strategic_trace_value,0.7223913033230486,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,81,strategic_trace_value,0.7626246323530064,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,82,strategic_trace_value,0.8433745989943248,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,83,strategic_trace_value,0.7899163110667426,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,84,strategic_trace_value,0.7937349185824725,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,85,strategic_trace_value,0.8256996825362513,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,86,strategic_trace_value,0.7875563604512189,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,87,strategic_trace_value,0.8864152722239571,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,88,strategic_trace_value,0.8290039526990199,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,89,strategic_trace_value,0.8643253974696924,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,90,strategic_trace_value,0.8544157159602064,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,91,strategic_trace_value,0.917062331344673,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,92,strategic_trace_value,0.8745357406526845,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,93,strategic_trace_value,0.8942363953410472,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,94,strategic_trace_value,0.8430457461298746,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,95,strategic_trace_value,0.8584150206599709,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,96,strategic_trace_value,0.9120473613715694,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,97,strategic_trace_value,0.8676910483885366,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,98,strategic_trace_value,0.9533509915404158,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,99,strategic_trace_value,0.9227355288726138,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,100,strategic_trace_value,0.9461676792102416,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,101,strategic_trace_value,0.8757724075554464,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,102,strategic_trace_value,0.8961060854834526,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,103,strategic_trace_value,0.9635020401850879,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,104,strategic_trace_value,0.9053068417768344,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,105,strategic_trace_value,0.9926200824246977,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,106,strategic_trace_value,0.9051607727519062,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,107,strategic_trace_value,0.978163390653812,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,108,strategic_trace_value,0.9411494224693567,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,109,strategic_trace_value,0.9676945692904227,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,110,strategic_trace_value,0.8843463195113638,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,111,strategic_trace_value,0.93721337674619,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,112,strategic_trace_value,0.9312407358352599,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,113,strategic_trace_value,0.9527853936259917,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,114,strategic_trace_value,0.989134524775321,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,115,strategic_trace_value,0.8930079512149887,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,116,strategic_trace_value,0.9426771304149968,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,117,strategic_trace_value,0.9657165923000858,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,118,strategic_trace_value,0.9618343503044956,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,119,strategic_trace_value,0.9999999999991005,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,120,strategic_trace_value,0.9725971642974051,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,121,strategic_trace_value,0.9970082313454008,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,122,strategic_trace_value,0.9932201877388789,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,123,strategic_trace_value,0.9270116746008593,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,124,strategic_trace_value,0.9824963770464455,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,125,strategic_trace_value,0.9011062964161256,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,126,strategic_trace_value,0.9901576447642717,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_012,127,strategic_trace_value,0.9822554397493991,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_013,0,strategic_trace_value,0.5296264756227334,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,1,strategic_trace_value,0.498183662935223,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,2,strategic_trace_value,0.42857431678577274,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,3,strategic_trace_value,0.4519417715839879,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,4,strategic_trace_value,0.30929650589159563,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,5,strategic_trace_value,0.3666422287662439,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,6,strategic_trace_value,0.24416190655684614,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,7,strategic_trace_value,0.3779776935635478,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,8,strategic_trace_value,0.3598833618899291,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,9,strategic_trace_value,0.35686704400063346,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,10,strategic_trace_value,0.2999191313357406,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,11,strategic_trace_value,0.37824827894678625,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,12,strategic_trace_value,0.5090492314841811,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,13,strategic_trace_value,0.48066510612600744,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,14,strategic_trace_value,0.5555488790174761,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,15,strategic_trace_value,0.6817087120208787,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,16,strategic_trace_value,0.6565925090914198,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,17,strategic_trace_value,0.6499793350272999,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,18,strategic_trace_value,0.7751597144333473,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,19,strategic_trace_value,0.8183567891277815,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,20,strategic_trace_value,0.7967576812219399,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,21,strategic_trace_value,0.9460114759541662,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,22,strategic_trace_value,0.8450595165943705,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,23,strategic_trace_value,0.9303956440095957,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,24,strategic_trace_value,0.7881862343987215,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,25,strategic_trace_value,0.8828767289925851,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,26,strategic_trace_value,0.9322905073765444,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,27,strategic_trace_value,0.7833144221553962,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,28,strategic_trace_value,0.770761539255162,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,29,strategic_trace_value,0.6905213598586626,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,30,strategic_trace_value,0.6865705679857315,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,31,strategic_trace_value,0.6687728252663486,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,32,strategic_trace_value,0.5210710422712,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,33,strategic_trace_value,0.38815668534535175,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,34,strategic_trace_value,0.4004566804213565,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,35,strategic_trace_value,0.19456992800967682,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,36,strategic_trace_value,0.2171444669176128,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,37,strategic_trace_value,0.24958845562095552,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,38,strategic_trace_value,0.12496297941655635,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,39,strategic_trace_value,0.12413093831244434,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,40,strategic_trace_value,0.13240825188601946,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,41,strategic_trace_value,0.03500140410256603,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,42,strategic_trace_value,0.05729639721876026,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,43,strategic_trace_value,0.13661343466170758,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,44,strategic_trace_value,0.19997332889605654,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,45,strategic_trace_value,0.2830067148517185,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,46,strategic_trace_value,0.3792914670511877,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,47,strategic_trace_value,0.2689342245142122,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,48,strategic_trace_value,0.3013531548968568,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,49,strategic_trace_value,0.42815627531418177,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,50,strategic_trace_value,0.4749926039941085,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,51,strategic_trace_value,0.47842397431038103,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,52,strategic_trace_value,0.5523951541000037,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,53,strategic_trace_value,0.7068460439689337,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,54,strategic_trace_value,0.7379513212938194,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,55,strategic_trace_value,0.7548726543358214,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,56,strategic_trace_value,0.8614116509851945,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,57,strategic_trace_value,0.9162756844034213,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,58,strategic_trace_value,0.9999999999985288,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,59,strategic_trace_value,0.918024178091698,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,60,strategic_trace_value,0.9173440450944238,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,61,strategic_trace_value,0.9985656500788986,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,62,strategic_trace_value,0.8790468036494045,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,63,strategic_trace_value,0.8414257558462517,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,64,strategic_trace_value,0.9037098276003185,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,65,strategic_trace_value,0.6722442570196637,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,66,strategic_trace_value,0.6723655230185738,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,67,strategic_trace_value,0.6695234058368175,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,68,strategic_trace_value,0.6504722826878386,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,69,strategic_trace_value,0.5439096528812347,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,70,strategic_trace_value,0.5242357881093503,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,71,strategic_trace_value,0.49529833636800197,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,72,strategic_trace_value,0.463644396235589,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,73,strategic_trace_value,0.4431646831304319,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,74,strategic_trace_value,0.3195839496545855,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,75,strategic_trace_value,0.3568764992371057,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,76,strategic_trace_value,0.24980097649293911,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,77,strategic_trace_value,0.3658064636865505,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,78,strategic_trace_value,0.3555026895563096,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,79,strategic_trace_value,0.37377035628919714,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,80,strategic_trace_value,0.3159556611209867,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,81,strategic_trace_value,0.4700751305181576,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,82,strategic_trace_value,0.47222798968068397,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,83,strategic_trace_value,0.5317460510421321,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,84,strategic_trace_value,0.5633686591945672,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,85,strategic_trace_value,0.6107572216245367,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,86,strategic_trace_value,0.6889135038639328,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,87,strategic_trace_value,0.7377695744440342,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,88,strategic_trace_value,0.764831569374928,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,89,strategic_trace_value,0.7958714947044424,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,90,strategic_trace_value,0.9213998322599936,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,91,strategic_trace_value,0.9456657353232937,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,92,strategic_trace_value,0.8536532735859077,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,93,strategic_trace_value,0.9189874771952408,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,94,strategic_trace_value,0.919361412076984,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,95,strategic_trace_value,0.9640059408439593,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,96,strategic_trace_value,0.8852612584082855,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,97,strategic_trace_value,0.8800011792280862,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,98,strategic_trace_value,0.7933027038848727,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,99,strategic_trace_value,0.6402330291974245,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,100,strategic_trace_value,0.6585200762371245,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,101,strategic_trace_value,0.5234926095588651,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,102,strategic_trace_value,0.5751451617459488,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,103,strategic_trace_value,0.49147206238216223,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,104,strategic_trace_value,0.44811782694467256,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,105,strategic_trace_value,0.34497798470972707,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,106,strategic_trace_value,0.33648796555435667,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,107,strategic_trace_value,0.330106790284118,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,108,strategic_trace_value,0.047480360216696126,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,109,strategic_trace_value,0.0,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,110,strategic_trace_value,0.11443873056341451,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,111,strategic_trace_value,0.1346884186454827,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,112,strategic_trace_value,0.09848978017904665,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,113,strategic_trace_value,0.09646916228757495,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,114,strategic_trace_value,0.05431590117885402,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,115,strategic_trace_value,0.21309429765651838,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,116,strategic_trace_value,0.2672617054016787,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,117,strategic_trace_value,0.25411452972387877,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,118,strategic_trace_value,0.32959238188580936,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,119,strategic_trace_value,0.37117532139997556,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,120,strategic_trace_value,0.3624716753542199,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,121,strategic_trace_value,0.5586615466525097,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,122,strategic_trace_value,0.5941608789056819,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,123,strategic_trace_value,0.6549540673932284,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,124,strategic_trace_value,0.6830504780697187,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,125,strategic_trace_value,0.7954950500529523,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,126,strategic_trace_value,0.7931479067468535,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_013,127,strategic_trace_value,0.9573056407577033,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_014,0,strategic_trace_value,0.0841216313445284,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,1,strategic_trace_value,0.05788733694175248,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,2,strategic_trace_value,0.0582197650055708,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,3,strategic_trace_value,0.059726362916514654,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,4,strategic_trace_value,0.06943988910303009,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,5,strategic_trace_value,0.07126003123436336,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,6,strategic_trace_value,0.02530953051315868,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,7,strategic_trace_value,0.05337745442602963,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,8,strategic_trace_value,0.07794007068732989,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,9,strategic_trace_value,0.04030798561383265,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,10,strategic_trace_value,0.06067504669417471,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,11,strategic_trace_value,0.06986931008707213,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,12,strategic_trace_value,0.060158034899802315,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,13,strategic_trace_value,0.08925967111900507,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,14,strategic_trace_value,0.10229162677133002,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,15,strategic_trace_value,0.08591926584828848,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,16,strategic_trace_value,0.056541188079637233,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,17,strategic_trace_value,0.06630934386851478,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,18,strategic_trace_value,0.05482916191871839,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,19,strategic_trace_value,0.07718182760466831,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,20,strategic_trace_value,0.12646786136157528,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,21,strategic_trace_value,0.04111138352314795,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,22,strategic_trace_value,0.0968378810056486,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,23,strategic_trace_value,0.08372163730996449,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,24,strategic_trace_value,0.09847906256607919,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,25,strategic_trace_value,0.03318245253247744,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,26,strategic_trace_value,0.08929871839715417,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,27,strategic_trace_value,0.04762871999616282,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,28,strategic_trace_value,0.12077261193314759,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,29,strategic_trace_value,0.07547143552128152,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,30,strategic_trace_value,0.08205011972335076,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,31,strategic_trace_value,0.08745522159988997,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,32,strategic_trace_value,0.12456035043168551,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,33,strategic_trace_value,0.0,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,34,strategic_trace_value,0.11451746324657273,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,35,strategic_trace_value,0.06898223483742304,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,36,strategic_trace_value,0.09043638147993904,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,37,strategic_trace_value,0.0462065694632791,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,38,strategic_trace_value,0.086092883705478,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,39,strategic_trace_value,0.1054310102710503,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,40,strategic_trace_value,0.12925150870042776,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,41,strategic_trace_value,0.12149410021465183,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,42,strategic_trace_value,0.20634997810218328,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,43,strategic_trace_value,0.1202762738834251,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,44,strategic_trace_value,0.13672349914491552,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,45,strategic_trace_value,0.17157829802801877,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,46,strategic_trace_value,0.18383374374838532,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,47,strategic_trace_value,0.2145197318728689,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,48,strategic_trace_value,0.22133298818397504,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,49,strategic_trace_value,0.2248544791027307,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,50,strategic_trace_value,0.2939147892383221,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,51,strategic_trace_value,0.3034276068341883,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,52,strategic_trace_value,0.3402995493317605,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,53,strategic_trace_value,0.2982741032179045,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,54,strategic_trace_value,0.35331449238053847,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,55,strategic_trace_value,0.3811113039444141,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,56,strategic_trace_value,0.42845791712922016,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,57,strategic_trace_value,0.4506215228218209,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,58,strategic_trace_value,0.5612921683001345,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,59,strategic_trace_value,0.4813968564084359,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,60,strategic_trace_value,0.5083172561837493,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,61,strategic_trace_value,0.5767487816170649,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,62,strategic_trace_value,0.5891750072339098,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,63,strategic_trace_value,0.5789470233019113,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,64,strategic_trace_value,0.6208788427414867,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,65,strategic_trace_value,0.7235008592674375,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,66,strategic_trace_value,0.6738054031777905,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,67,strategic_trace_value,0.7613277586180387,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,68,strategic_trace_value,0.7580769797403284,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,69,strategic_trace_value,0.807223433462428,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,70,strategic_trace_value,0.7618684604673781,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,71,strategic_trace_value,0.8281597165251051,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,72,strategic_trace_value,0.8563085031292675,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,73,strategic_trace_value,0.8228881952753979,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,74,strategic_trace_value,0.8544203913035711,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,75,strategic_trace_value,0.8472716432184242,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,76,strategic_trace_value,0.9244278722126463,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,77,strategic_trace_value,0.8762544524082698,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,78,strategic_trace_value,0.8728071058096839,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,79,strategic_trace_value,0.8569923318313142,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,80,strategic_trace_value,0.8992162344042968,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,81,strategic_trace_value,0.8894520347828608,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,82,strategic_trace_value,0.9499627268756212,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,83,strategic_trace_value,0.934549573399325,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,84,strategic_trace_value,0.8924957941181898,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,85,strategic_trace_value,0.9264747039973931,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,86,strategic_trace_value,0.916072381023737,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,87,strategic_trace_value,0.8892760888640551,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,88,strategic_trace_value,0.846052955578906,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,89,strategic_trace_value,0.931791931825132,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,90,strategic_trace_value,0.9326703712896461,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,91,strategic_trace_value,0.8668635367173276,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,92,strategic_trace_value,0.9119899390724526,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,93,strategic_trace_value,0.9049458545771246,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,94,strategic_trace_value,0.8695932864066466,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,95,strategic_trace_value,0.8962587283431499,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,96,strategic_trace_value,0.9070931809619651,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,97,strategic_trace_value,0.9576209127350295,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,98,strategic_trace_value,0.9430774697306453,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,99,strategic_trace_value,0.9700518319289182,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,100,strategic_trace_value,0.9058096362268836,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,101,strategic_trace_value,0.8860992414135282,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,102,strategic_trace_value,0.9028421984083964,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,103,strategic_trace_value,0.9097016534104225,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,104,strategic_trace_value,0.9376815121928714,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,105,strategic_trace_value,0.9075996204596071,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,106,strategic_trace_value,0.9235195290173938,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,107,strategic_trace_value,0.9317648683533184,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,108,strategic_trace_value,0.9342246254997973,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,109,strategic_trace_value,0.9999999999991227,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,110,strategic_trace_value,0.9519392158759497,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,111,strategic_trace_value,0.8788102938191453,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,112,strategic_trace_value,0.9625124175823236,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,113,strategic_trace_value,0.8985001134318726,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,114,strategic_trace_value,0.8712866620550447,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,115,strategic_trace_value,0.9212717814688756,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,116,strategic_trace_value,0.9574001880157472,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,117,strategic_trace_value,0.9353639126878834,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,118,strategic_trace_value,0.927735653230411,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,119,strategic_trace_value,0.9063774038657937,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,120,strategic_trace_value,0.966630329205975,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,121,strategic_trace_value,0.9907350129763421,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,122,strategic_trace_value,0.9817491673347246,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,123,strategic_trace_value,0.9854154053768077,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,124,strategic_trace_value,0.8888302456934416,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,125,strategic_trace_value,0.9476116258691459,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,126,strategic_trace_value,0.9715121314347387,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_014,127,strategic_trace_value,0.9220522504697497,attention_cascade,attention_cascade,synthetic_external_adapter
synthetic_external_015,0,strategic_trace_value,0.31521445481956856,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,1,strategic_trace_value,0.3725469529935757,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,2,strategic_trace_value,0.32977887327612293,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,3,strategic_trace_value,0.27522823088066795,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,4,strategic_trace_value,0.1982585449690984,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,5,strategic_trace_value,0.3285647460313787,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,6,strategic_trace_value,0.36367272106199405,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,7,strategic_trace_value,0.41725741350151085,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,8,strategic_trace_value,0.36250854261681315,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,9,strategic_trace_value,0.3989868713846947,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,10,strategic_trace_value,0.37916201752563156,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,11,strategic_trace_value,0.4258927649581233,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,12,strategic_trace_value,0.32543845655015674,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,13,strategic_trace_value,0.3212795711264683,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,14,strategic_trace_value,0.4080042878260566,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,15,strategic_trace_value,0.4095775605394421,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,16,strategic_trace_value,0.5670526116409071,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,17,strategic_trace_value,0.476107781372608,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,18,strategic_trace_value,0.48985621527040946,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,19,strategic_trace_value,0.4902507062061804,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,20,strategic_trace_value,0.5831128127765289,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,21,strategic_trace_value,0.6236192328187942,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,22,strategic_trace_value,0.6419047238985223,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,23,strategic_trace_value,0.630602686647075,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,24,strategic_trace_value,0.6849908250317347,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,25,strategic_trace_value,0.7528859428792137,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,26,strategic_trace_value,0.6816966869015108,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,27,strategic_trace_value,0.8986642931385216,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,28,strategic_trace_value,0.8770555333509099,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,29,strategic_trace_value,0.8966535751741839,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,30,strategic_trace_value,0.884766702464555,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,31,strategic_trace_value,0.8588995865351807,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,32,strategic_trace_value,0.9315144263290408,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,33,strategic_trace_value,0.9207176938547283,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,34,strategic_trace_value,0.9235723901309542,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,35,strategic_trace_value,0.9505516960132945,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,36,strategic_trace_value,0.8929010189189559,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,37,strategic_trace_value,0.9955605370168878,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,38,strategic_trace_value,0.9755347122440312,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,39,strategic_trace_value,0.9011512606359536,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,40,strategic_trace_value,0.9466899766970653,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,41,strategic_trace_value,0.9110883790123582,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,42,strategic_trace_value,0.8311091806903538,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,43,strategic_trace_value,0.8025034998780153,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,44,strategic_trace_value,0.793527394396225,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,45,strategic_trace_value,0.7330133990855897,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,46,strategic_trace_value,0.7681928168308593,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,47,strategic_trace_value,0.7587662572862812,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,48,strategic_trace_value,0.7033821006370794,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,49,strategic_trace_value,0.6755840433346727,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,50,strategic_trace_value,0.7163752472740025,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,51,strategic_trace_value,0.5848202152597041,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,52,strategic_trace_value,0.5223243487386566,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,53,strategic_trace_value,0.5147785533842356,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,54,strategic_trace_value,0.5004244641753888,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,55,strategic_trace_value,0.4238935402137483,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,56,strategic_trace_value,0.36534943423076244,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,57,strategic_trace_value,0.4225477072806666,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,58,strategic_trace_value,0.2719679086081515,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,59,strategic_trace_value,0.31769811383349233,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,60,strategic_trace_value,0.1982197055401407,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,61,strategic_trace_value,0.17893265347042236,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,62,strategic_trace_value,0.26873303131348997,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,63,strategic_trace_value,0.13557380907083155,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,64,strategic_trace_value,0.05418964646714187,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,65,strategic_trace_value,0.1760464905168051,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,66,strategic_trace_value,0.17728811939632055,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,67,strategic_trace_value,0.12028483554125842,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,68,strategic_trace_value,0.13186321703494477,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,69,strategic_trace_value,0.0,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,70,strategic_trace_value,0.11097827821276916,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,71,strategic_trace_value,0.03653586770466135,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,72,strategic_trace_value,0.13921646727361361,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,73,strategic_trace_value,0.10799981174691055,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,74,strategic_trace_value,0.17604753695938802,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,75,strategic_trace_value,0.1327697397718187,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,76,strategic_trace_value,0.1544384645547908,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,77,strategic_trace_value,0.16125771326687174,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,78,strategic_trace_value,0.18428671255756682,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,79,strategic_trace_value,0.25339730578393593,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,80,strategic_trace_value,0.301991430749411,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,81,strategic_trace_value,0.2913911793923016,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,82,strategic_trace_value,0.35697074668896006,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,83,strategic_trace_value,0.30525148642557887,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,84,strategic_trace_value,0.32613924303764075,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,85,strategic_trace_value,0.5582104507473166,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,86,strategic_trace_value,0.44100839857359875,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,87,strategic_trace_value,0.5302317734304752,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,88,strategic_trace_value,0.632376246909066,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,89,strategic_trace_value,0.5884977947076757,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,90,strategic_trace_value,0.6661537589710836,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,91,strategic_trace_value,0.7151563965972207,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,92,strategic_trace_value,0.7563570634111937,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,93,strategic_trace_value,0.7692603334116861,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,94,strategic_trace_value,0.8081910326781403,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,95,strategic_trace_value,0.9047902009577367,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,96,strategic_trace_value,0.8071167157322324,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,97,strategic_trace_value,0.9843495444885206,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,98,strategic_trace_value,0.9441162576255733,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,99,strategic_trace_value,0.926732122999263,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,100,strategic_trace_value,0.8337218177969847,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,101,strategic_trace_value,0.9391628225459425,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,102,strategic_trace_value,0.9999999999984818,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,103,strategic_trace_value,0.9488540268482477,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,104,strategic_trace_value,0.9307666017480335,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,105,strategic_trace_value,0.9274634727937777,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,106,strategic_trace_value,0.8817533586638228,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,107,strategic_trace_value,0.9020067714039967,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,108,strategic_trace_value,0.8788846350725206,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,109,strategic_trace_value,0.897581486552822,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,110,strategic_trace_value,0.7858023388931753,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,111,strategic_trace_value,0.7329767552700165,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,112,strategic_trace_value,0.8181125093263758,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,113,strategic_trace_value,0.8504672587674044,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,114,strategic_trace_value,0.7903708869399464,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,115,strategic_trace_value,0.7689298185095089,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,116,strategic_trace_value,0.7174405363886781,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,117,strategic_trace_value,0.7067662375349939,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,118,strategic_trace_value,0.6671003982559949,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,119,strategic_trace_value,0.6736566737902691,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,120,strategic_trace_value,0.6213872378290272,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,121,strategic_trace_value,0.6220307395894908,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,122,strategic_trace_value,0.46624711249352546,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,123,strategic_trace_value,0.4024220862691586,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,124,strategic_trace_value,0.39509006018356246,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,125,strategic_trace_value,0.5019504793868582,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,126,strategic_trace_value,0.4197511029157082,route_cycle,route_cycle,synthetic_external_adapter
synthetic_external_015,127,strategic_trace_value,0.3338572900757695,route_cycle,route_cycle,synthetic_external_adapter


==> anc/results/tables/external_adapter_summary.csv <==
trace_id,label,source,length,mean,std,roughness
synthetic_external_000:strategic_trace_value,attention_cascade,synthetic_external_adapter,128,0.40956052853558833,0.37476675352823713,0.09266690939663116
synthetic_external_001:strategic_trace_value,route_cycle,synthetic_external_adapter,128,0.5151529429638401,0.27729417978543497,0.2303775143775417
synthetic_external_002:strategic_trace_value,attention_cascade,synthetic_external_adapter,128,0.5117182331809409,0.39983610483994564,0.09227600442866968
synthetic_external_003:strategic_trace_value,route_cycle,synthetic_external_adapter,128,0.5397485411825922,0.2578607465554162,0.25463668019094654
synthetic_external_004:strategic_trace_value,attention_cascade,synthetic_external_adapter,128,0.5503861045802529,0.36765603963884047,0.09661270321920905
synthetic_external_005:strategic_trace_value,route_cycle,synthetic_external_adapter,128,0.536431805037197,0.28089610501825607,0.2357840587288485
synthetic_external_006:strategic_trace_value,attention_cascade,synthetic_external_adapter,128,0.5240098017516719,0.37701464782435423,0.08960896969994776
synthetic_external_007:strategic_trace_value,route_cycle,synthetic_external_adapter,128,0.5378255749515175,0.255560438326149,0.2826137294554815
synthetic_external_008:strategic_trace_value,attention_cascade,synthetic_external_adapter,128,0.566074163596703,0.38372162448147595,0.0795187222564608
synthetic_external_009:strategic_trace_value,route_cycle,synthetic_external_adapter,128,0.5441722710265754,0.2848543717593602,0.24915656824070645
synthetic_external_010:strategic_trace_value,attention_cascade,synthetic_external_adapter,128,0.3422041224013431,0.35915484997006825,0.09918250460759406
synthetic_external_011:strategic_trace_value,route_cycle,synthetic_external_adapter,128,0.5663877390062273,0.27774664994731896,0.23949162590900233
synthetic_external_012:strategic_trace_value,attention_cascade,synthetic_external_adapter,128,0.47804973482379687,0.3783164110178903,0.10461321992564053
synthetic_external_013:strategic_trace_value,route_cycle,synthetic_external_adapter,128,0.5371217078359507,0.26428276279800744,0.2559867077588814
synthetic_external_014:strategic_trace_value,attention_cascade,synthetic_external_adapter,128,0.5312620288570616,0.38247304765376683,0.09453515976112925
synthetic_external_015:strategic_trace_value,route_cycle,synthetic_external_adapter,128,0.5675932682947011,0.2773079605292258,0.20817700174867482


==> anc/results/tables/gt_masked_logit_contraction_audit.csv <==
hidden_unaware_fraction,temperature,congestion_power,scalar_sufficient_bound,local_jacobian_inf_norm,fixed_point_x_a,fixed_point_x_b,fixed_point_x_r,iteration_residual,sufficient_condition_holds,empirical_local_contraction,conservative_case
0.0,0.12,0.75,6.608570396503525,3.976650876547083,0.2876680113253861,0.2876680113253861,0.4246639773492278,4.014566457044566e-13,False,False,False
0.0,0.12,1.0,4.166666666666667,4.067257482037734,0.28860575203113725,0.28860575203113725,0.42278849593772544,4.563571742721706e-13,False,False,False
0.0,0.12,1.5,6.25,3.6459283623835326,0.28478038679035034,0.28478038679035034,0.4304392264192992,5.90583137949352e-13,False,False,False
0.0,0.12,2.0,8.333333333333334,2.9787162903083253,0.27680155345168667,0.27680155345168667,0.4463968930966268,2.816635813474022e-13,False,False,False
0.0,0.18,0.75,4.405713597669017,2.6340301957250567,0.2930226234186589,0.2930226234186589,0.4139547531626821,1.2750911437819923e-13,False,False,False
0.0,0.18,1.0,2.7777777777777777,2.692806585430363,0.2937190745785369,0.2937190745785369,0.4125618508429262,6.298295218698513e-13,False,False,False
0.0,0.18,1.5,4.166666666666667,2.4059579987190105,0.2906356927159188,0.2906356927159188,0.4187286145681621,1.8274270985330077e-13,False,False,False
0.0,0.18,2.0,5.555555555555555,1.9502063498877398,0.2843905189579095,0.2843905189579095,0.431218962084181,1.645350522494482e-13,False,False,False
0.0,0.28,0.75,2.8322444556443678,1.6778407500195323,0.29964913685238503,0.29964913685238503,0.4007017262952301,9.932610289808963e-13,False,False,False
0.0,0.28,1.0,1.7857142857142856,1.713981067097414,0.30010330490983367,0.30010330490983367,0.39979339018033266,3.2429614549300823e-13,False,False,False
0.0,0.28,1.5,2.6785714285714284,1.524483450515701,0.29786539633666526,0.29786539633666526,0.4042692073266696,3.6509684164798273e-13,False,False,False
0.0,0.28,2.0,3.571428571428571,1.2233731383148871,0.29351458304215805,0.29351458304215805,0.4129708339156839,3.942401960443931e-13,False,False,False
0.0,0.45,0.75,1.7622854390676066,1.031709920257251,0.30704825013616255,0.30704825013616255,0.3859034997276749,4.221067939624845e-13,False,False,False
0.0,0.45,1.0,1.1111111111111112,1.052736184975478,0.3073008499140663,0.3073008499140663,0.3853983001718674,6.543654507140673e-13,False,False,False
0.0,0.45,1.5,1.6666666666666665,0.9311524996724606,0.3058847325383943,0.3058847325383943,0.38823053492321147,6.232792060245629e-13,False,True,True
0.0,0.45,2.0,2.2222222222222223,0.7390055775380322,0.30326970420711785,0.30326970420711785,0.39346059158576435,5.128675262255911e-13,False,True,True
0.4,0.12,0.75,6.608570396503525,3.1299513305549365,0.3076963504918667,0.3076963504918667,0.3846072990162666,1.1252110354575962e-13,False,False,False
0.4,0.12,1.0,4.166666666666667,3.143147876127905,0.3080467401901625,0.3080467401901625,0.38390651961967504,1.042499420123022e-13,False,False,False
0.4,0.12,1.5,6.25,2.6499209570429727,0.3060271839961296,0.3060271839961296,0.3879456320077408,2.8399504969911504e-13,False,False,False
0.4,0.12,2.0,8.333333333333334,1.9653688442977657,0.3020969733645616,0.3020969733645616,0.3958060532708769,4.612421555805213e-13,False,False,False
0.4,0.18,0.75,4.405713597669017,2.1696106141555482,0.3216657799885547,0.3216657799885547,0.3566684400228905,4.333200465111986e-13,False,False,False
0.4,0.18,1.0,2.7777777777777777,2.1895417798289962,0.32177470875466535,0.32177470875466535,0.3564505824906693,9.982015214404782e-13,False,False,False
0.4,0.18,1.5,4.166666666666667,1.874993136596892,0.320919745282299,0.320919745282299,0.3581605094354021,5.42565992134314e-13,False,False,False
0.4,0.18,2.0,5.555555555555555,1.4215946422868606,0.31933473574260834,0.31933473574260834,0.3613305285147832,3.897437927946612e-13,False,False,False
0.4,0.28,0.75,2.8322444556443678,1.4505237194706309,0.33757408265465283,0.33757408265465283,0.32485183469069445,7.67996777284452e-13,False,False,False
0.4,0.28,1.0,1.7857142857142856,1.4715537549891964,0.33755272035389083,0.33755272035389083,0.3248945592922183,6.477596237175476e-13,False,False,False
0.4,0.28,1.5,2.6785714285714284,1.2792171315001433,0.3378257325636316,0.3378257325636316,0.32434853487273685,4.426459199180499e-13,False,False,False
0.4,0.28,2.0,3.571428571428571,0.9896801047182269,0.3382983913734625,0.3382983913734625,0.32340321725307497,6.088463067044358e-13,False,True,True
0.4,0.45,0.75,1.7622854390676066,0.9344430583535512,0.3538003379226169,0.3538003379226169,0.29239932415476627,9.39359701135345e-13,False,True,True
0.4,0.45,1.0,1.1111111111111112,0.9527105849782558,0.3537679415937251,0.3537679415937251,0.2924641168125498,9.766631947627502e-13,False,True,True
0.4,0.45,1.5,1.6666666666666665,0.8391207828972735,0.3548308180454917,0.3548308180454917,0.2903383639090165,7.986389327641064e-13,False,True,True
0.4,0.45,2.0,2.2222222222222223,0.6604025057477257,0.35652140968119966,0.35652140968119966,0.2869571806376006,8.631984016460592e-13,False,True,True
0.8,0.12,0.75,6.608570396503525,3.192380643846082,0.4032526443236246,0.4032526443236246,0.1934947113527508,7.825684544826572e-13,False,False,False
0.8,0.12,1.0,4.166666666666667,3.3884666201022813,0.40336460469712043,0.40336460469712043,0.19327079060575914,8.469613899109163e-13,False,False,False
0.8,0.12,1.5,6.25,3.239283986106178,0.40449980211426395,0.40449980211426395,0.19100039577147215,8.832934383917745e-13,False,False,False
0.8,0.12,2.0,8.333333333333334,2.770655547612577,0.40635330249622037,0.40635330249622037,0.18729339500755912,6.454003997902191e-13,False,False,False
0.8,0.18,0.75,4.405713597669017,2.1957542184591894,0.41035930862580755,0.41035930862580755,0.1792813827483849,6.281086761816823e-13,False,False,False
0.8,0.18,1.0,2.7777777777777777,2.3341076214100642,0.410635257571455,0.410635257571455,0.17872948485708995,8.010814234182817e-13,False,False,False
0.8,0.18,1.5,4.166666666666667,2.2500355099097646,0.4128958205309625,0.4128958205309625,0.1742083589380749,8.759104552780173e-13,False,False,False
0.8,0.18,2.0,5.555555555555555,1.9496169880894862,0.41616275495847477,0.41616275495847477,0.16767449008305063,6.97691904250064e-13,False,False,False
0.8,0.28,0.75,2.8322444556443678,1.474831238279517,0.421853101832234,0.421853101832234,0.15629379633553186,8.708311849403572e-13,False,False,False
0.8,0.28,1.0,1.7857142857142856,1.570298073616527,0.4223363656745973,0.4223363656745973,0.15532726865080534,7.847056338050606e-13,False,False,False
0.8,0.28,1.5,2.6785714285714284,1.5255695501426023,0.4253955098902188,0.4253955098902188,0.14920898021956247,8.862910405582625e-13,False,False,False
0.8,0.28,2.0,3.571428571428571,1.3375297691742283,0.4293279128889429,0.4293279128889429,0.14134417422211412,6.331324353681111e-13,False,False,False
0.8,0.45,0.75,1.7622854390676066,0.9553390365624191,0.4347998530274426,0.4347998530274426,0.13040029394511476,8.14071032806396e-13,False,True,True
0.8,0.45,1.0,1.1111111111111112,1.0184234994548014,0.43541730478618446,0.43541730478618446,0.1291653904276312,8.273381979506667e-13,False,False,False
0.8,0.45,1.5,1.6666666666666665,0.99550430642803,0.4384740062713709,0.4384740062713709,0.12305198745725829,6.609435221349713e-13,False,True,True
0.8,0.45,2.0,2.2222222222222223,0.880710895484471,0.4419624814093186,0.4419624814093186,0.11607503718136289,7.184391970227466e-13,False,True,True


==> anc/results/tables/gt_nonreducibility_transition_witness.csv <==
history,current_count_b,current_count_r,awareness_share_r,agent1_pr_r_next,agent2_pr_r_next,aggregate_pr_r_next,pr_next_count_r_0,pr_next_count_r_1,pr_next_count_r_2,total_variation_vs_other_history
scarce_awareness,2.0,0.0,0.5,0.7310585786300049,0.0,0.36552928931500245,0.2689414213699951,0.7310585786300049,0.0,0.25
full_awareness,2.0,0.0,1.0,0.5,0.5,0.5,0.25,0.5,0.25,0.25


==> anc/results/tables/gt_price_welfare_policy_grid.csv <==
scenario,policy,source_action,initial_target_share,delta_to_target,target_price,welfare_change,welfare_direction
price_up_welfare_up,single_move,1.0,0.1,0.2,0.2,0.44000000000000006,up
price_up_welfare_down,single_move,1.0,0.8,0.1,0.1,-0.1399999999999999,down
ranking_opposite,policy_S_low_price,1.0,0.1,0.1,0.1,0.09000000000000008,up
ranking_opposite,policy_T_high_welfare,2.0,0.1,0.2,0.2,0.19999999999999996,up


==> anc/results/tables/gt_same_reach_signal_structure.csv <==
signal_structure,reach_share,posterior_awareness_share,relative_odds_vs_public,recipient_adoption_probability
correlated,0.4,0.1,1.822118800390509,0.8581489350995123
correlated,0.4,0.25,1.3498588075760032,0.8175744761936437
public,0.4,0.4,1.0,0.7685247834990175
correlated,0.4,0.65,0.6065306597126334,0.6681877721681662
correlated,0.4,0.85,0.40656965974059917,0.574442516811659


==> anc/results/tables/horizon_desire_grid_raw.csv <==
horizon,desire_bias,replicate,hidden_rate_volatility,welfare_mean,normalized_prediction_error
1,0.0,0,0.490925106312236,0.35507633378808395,0.7334479316246321
1,0.0,1,0.4903106922959567,0.35629625209233645,0.7320397699041609
1,0.0,2,0.4911789769676904,0.3546624629270117,0.7338854085384974
1,0.0,3,0.49053358703891964,0.3560136169064778,0.7323806336571226
1,0.0,4,0.4913943727715945,0.3542930682689369,0.7343153726763753
1,0.0,5,0.49146388692406673,0.35429381328588894,0.7342804838000077
1,0.0,6,0.4907080451822264,0.3553016288495151,0.7332280975545346
1,0.0,7,0.4912797670391273,0.35430393447493375,0.7342322768207525
1,0.0,8,0.4913814328517449,0.3541832741702224,0.7343586849682443
1,0.0,9,0.4905571284888261,0.3558672572163913,0.7325153229326917
1,0.0,10,0.4914165110895213,0.3543680412200976,0.7342056975299472
1,0.0,11,0.4913484336138909,0.35456628118157746,0.7340196140368251
1,0.0,12,0.4906777538312354,0.35541632844945975,0.7330835619892238
1,0.0,13,0.49124686110651106,0.3544689719505955,0.7341136944815815
1,0.12,0,0.4939945757856563,0.34889788942218214,0.7406460532029754
1,0.12,1,0.4949342377984111,0.3474839690450864,0.7422284601028908
1,0.12,2,0.494436398858784,0.3484854989194693,0.7410932056616735
1,0.12,3,0.4949359742200764,0.34747922461322006,0.742207572309046
1,0.12,4,0.4946927072001861,0.34799657201138073,0.7416765556426355
1,0.12,5,0.4945075003600782,0.34779772419802535,0.7419882789311596
1,0.12,6,0.49443888031252503,0.3484266579472933,0.7412059826739449
1,0.12,7,0.4946370521799915,0.347801190888824,0.7419627241098071
1,0.12,8,0.4944236142002313,0.3482144783714578,0.7414556686456002
1,0.12,9,0.49439337124161253,0.3481431115527712,0.7415548998951057
1,0.12,10,0.4946076524275011,0.34808690175964,0.7415191288367092
1,0.12,11,0.49436239290337175,0.34829700052418683,0.7413536770200687
1,0.12,12,0.49457917319275735,0.34788189859232205,0.7417703799700287
1,0.12,13,0.49432390965509587,0.348343162548584,0.7413618158607223
1,0.28,0,0.4934395029185674,0.347910459662369,0.7426597048275846
1,0.28,1,0.49325676211056596,0.3482393763940611,0.7423225405476472
1,0.28,2,0.4929546264971534,0.34868719305045454,0.7419665658702556
1,0.28,3,0.4933562690742011,0.34788792588760314,0.7427523054831313
1,0.28,4,0.49345666097471924,0.347850656258057,0.7427640868818394
1,0.28,5,0.4926439250171929,0.3487830560720589,0.74196013447869
1,0.28,6,0.4934959767386008,0.34806835886254295,0.7425149700598802
1,0.28,7,0.4934250545095604,0.34818633278068895,0.7423599621401622
1,0.28,8,0.49329848045404084,0.3478762036804634,0.7429554065521652
1,0.28,9,0.493640111798696,0.34774548934637145,0.7428319295256081
1,0.28,10,0.4936827171583592,0.3474354934271747,0.7432119792351425
1,0.28,11,0.493571523125634,0.34765597177472823,0.7429233065093083
1,0.28,12,0.49327286953981697,0.34832830887981664,0.7422920910389088
1,0.28,13,0.49363965061254167,0.347720503674715,0.7428791120354101
1,0.45,0,0.4818447779821791,0.36012668133934583,0.7317553942585318
1,0.45,1,0.4818238947429306,0.3602914928625783,0.7315878365880158
1,0.45,2,0.4822799699972679,0.3597777942831189,0.7319808344531353
1,0.45,3,0.4820843468483211,0.3599126099099207,0.7320666906847838
1,0.45,4,0.48259505264358377,0.3594716031296403,0.7322436962402541
1,0.45,5,0.481860329559372,0.36001670625102794,0.731768854648843
1,0.45,6,0.48112500266132224,0.3611869707974983,0.7306458938410604
1,0.45,7,0.48224377784867467,0.35979524156705117,0.7317997879348233
1,0.45,8,0.48295476704884166,0.3592102729243537,0.7324553914696981
1,0.45,9,0.48158230538376556,0.36062013412581734,0.7310945260889684
1,0.45,10,0.48142134748829996,0.3608669436149087,0.7309194271849799
1,0.45,11,0.4819476072201915,0.3600151132010288,0.7317134194684484
1,0.45,12,0.48281413693390707,0.35934563151996546,0.73234429344903
1,0.45,13,0.4820285972896419,0.3601962752567292,0.7317136471283268
3,0.0,0,0.053785815188944784,0.7250642587081326,0.04793744893067207
3,0.0,1,0.05088645901756318,0.7254330056738533,0.04592125510408704
3,0.0,2,0.05458280857300666,0.7255511952997341,0.04675250772098991
3,0.0,3,0.048351132084347076,0.7259479865475779,0.04472334676716333
3,0.0,4,0.05481227732540474,0.7251293392684263,0.0494703967220013
3,0.0,5,0.04688978464334461,0.7261519009315273,0.043899199035632754
3,0.0,6,0.056669690205721,0.7249875083024713,0.04920977359035374
3,0.0,7,0.047725599157598754,0.7264733783075423,0.04149525300696014
3,0.0,8,0.057646279300840216,0.7251310222440774,0.04752218782660893
3,0.0,9,0.05045264280440951,0.7257357824983052,0.04673070928763136
3,0.0,10,0.04103370740187107,0.726994595923636,0.03985321819055549
3,0.0,11,0.05109056986178094,0.7254025903140965,0.04808129203051932
3,0.0,12,0.05888700614688192,0.7242966453747766,0.05128840313859497
3,0.0,13,0.0404188574213241,0.7269722795640541,0.040073887013540636
3,0.12,0,0.05994886558663287,0.7151468650950167,0.05261797477187057
3,0.12,1,0.059518567424280244,0.7153041308315788,0.047968268386712934
3,0.12,2,0.06976573824399787,0.7129721389840791,0.061619181558942755
3,0.12,3,0.06623721376071763,0.7135970568130917,0.05778667927902394
3,0.12,4,0.06961228773349842,0.712854815034886,0.06136086348356419
3,0.12,5,0.06756339307828901,0.7136481476738566,0.057796516082937247
3,0.12,6,0.05355376826546037,0.7160214552360918,0.04932809981216163
3,0.12,7,0.08046752879775441,0.7106862254959712,0.06867475011008306
3,0.12,8,0.05256029229981356,0.7169054739110317,0.0434641410079755
3,0.12,9,0.05289689386072882,0.7152506802761742,0.050159712890538666
3,0.12,10,0.05872923097037021,0.7155312283900975,0.050169796325986935
3,0.12,11,0.04571623109769735,0.7175812378664399,0.03949753757384006
3,0.12,12,0.05852250422833298,0.7156224340597391,0.05230483809493455
3,0.12,13,0.05796276142469635,0.7154821819150408,0.050999237149690735
3,0.28,0,0.05228568127502149,0.6880775483535352,0.0462256173898757
3,0.28,1,0.041254276468619136,0.6902424702918086,0.03663246646143129
3,0.28,2,0.05580309561028259,0.6873025798986571,0.05033996259927632
3,0.28,3,0.05856042066775483,0.6873892739186582,0.05240497998395378
3,0.28,4,0.056055297704263284,0.6877509577366508,0.05100380931891564
3,0.28,5,0.055431905149067484,0.6877317893440379,0.0513535423213074
3,0.28,6,0.055996720277565706,0.6878214600169491,0.04895572413769553
3,0.28,7,0.08124957311706157,0.6822237162401742,0.07100786545908278
3,0.28,8,0.04505954360053478,0.6893157414853781,0.04012569860753733
3,0.28,9,0.06520451303568918,0.6857382668367286,0.05756277578859959
3,0.28,10,0.05007200047815335,0.688353519365603,0.044348258145812745
3,0.28,11,0.05156420623320459,0.6887888141595339,0.045740578533077364
3,0.28,12,0.05379808676492503,0.6880961732081887,0.050292097109838875
3,0.28,13,0.052051699299681876,0.6881346505733897,0.045182603142730794
3,0.45,0,0.04486299067397642,0.6400978988700671,0.04097897731767716
3,0.45,1,0.03838570963668027,0.6403215251845894,0.03519135097355901
3,0.45,2,0.04059729593858297,0.6401565298260052,0.03764880655948819
3,0.45,3,0.037449653200143034,0.6417644249567587,0.03553747936120914
3,0.45,4,0.0407494891537074,0.6410386168068767,0.03520433707245711
3,0.45,5,0.03263065056963174,0.6415594548001232,0.029093082725339177
3,0.45,6,0.037044416919864244,0.6412220787964987,0.03496817789191127
3,0.45,7,0.03519957998054067,0.6415592595817774,0.03282264479689988
3,0.45,8,0.03110361327199157,0.6422699892487622,0.03009180764030346
3,0.45,9,0.048146230487231344,0.6400145571417758,0.04296153439722588
3,0.45,10,0.047412159056836115,0.6401138424605024,0.04301262506827424
3,0.45,11,0.050479218369143736,0.6392545891962866,0.04398475172077668
3,0.45,12,0.04829319790304975,0.6400121348406693,0.04461563518718669
3,0.45,13,0.043417413148317686,0.6400421728541775,0.03994874048120848
8,0.0,0,0.023985102246373197,0.7295639095347941,0.02035759533115121
8,0.0,1,0.027109097403361964,0.7292212119815117,0.02247095842532215
8,0.0,2,0.02237853166849315,0.7294872752356706,0.020451871421115562
8,0.0,3,0.02311202040289688,0.7295440524710488,0.020624455394884597
8,0.0,4,0.024351698072616192,0.7295087384398582,0.021401490574596456
8,0.0,5,0.02582045815207609,0.7293486121569237,0.021919946818652402
8,0.0,6,0.025176035151115304,0.7295584775700951,0.02103856159935618
8,0.0,7,0.027542297711673856,0.729248806635375,0.02196157656173254
8,0.0,8,0.02520145497280457,0.7294151827511216,0.021249118529408247
8,0.0,9,0.028636078420373804,0.7292422779192116,0.02242848918644035
8,0.0,10,0.02611013000575345,0.7294454421638615,0.02177979726318677
8,0.0,11,0.024642756500075844,0.7295781433995425,0.020282190110796374
8,0.0,12,0.02526720157584219,0.7294994499168187,0.021221657056574052
8,0.0,13,0.021215839220966915,0.7296331995262398,0.018994143876489962
8,0.12,0,0.024287419331391127,0.7200538580665871,0.02050378498776613
8,0.12,1,0.02846935064159261,0.719788564871967,0.021870210249589215
8,0.12,2,0.027712432049085106,0.7194862661332595,0.022407725894091488
8,0.12,3,0.022355884978653595,0.7202060179612261,0.019368324229783945
8,0.12,4,0.02487322059154168,0.719973732603228,0.02140337232577901
8,0.12,5,0.025158120959194435,0.7198619185922424,0.021431890282736493
8,0.12,6,0.025674204677656305,0.720003745005,0.019749843056971313
8,0.12,7,0.02514256694598116,0.7197158161578183,0.021792293656200574
8,0.12,8,0.028445007522930554,0.7199418869702854,0.022474305736972025
8,0.12,9,0.023608523938881732,0.719936530133346,0.021575301777397585
8,0.12,10,0.026828701579820178,0.7194364735029514,0.02121349687280699
8,0.12,11,0.023075990423950036,0.720025295289091,0.019371326494430584
8,0.12,12,0.02859829048130019,0.7199942817530037,0.022215442226468082
8,0.12,13,0.025742751316107437,0.7199117766747656,0.02137525633079436
8,0.28,0,0.0265338517441327,0.6916427566879357,0.020425875508748685
8,0.28,1,0.027306535460885004,0.6910325109689376,0.021396816432717684
8,0.28,2,0.0263522424850542,0.6911508058875121,0.021317370249520913
8,0.28,3,0.02361527315960028,0.691626766996375,0.019214319436405204
8,0.28,4,0.022711410644458363,0.6918611081230752,0.01869361149386428
8,0.28,5,0.02328693972529521,0.6917096465751131,0.018817504711136607
8,0.28,6,0.025863126473563494,0.6914271770118161,0.021464481217206306
8,0.28,7,0.030838593599541247,0.6912836448574194,0.024183081655337745
8,0.28,8,0.025797275475274058,0.6913851988068347,0.02064419421778058
8,0.28,9,0.024456130950815686,0.6912166303264586,0.019881651012204276
8,0.28,10,0.024799414619743856,0.6913710930007677,0.019365247264239698
8,0.28,11,0.024743467955446814,0.6917996820729797,0.020304198418105334
8,0.28,12,0.024709401517680037,0.6915847643179567,0.0202888100331985
8,0.28,13,0.026515095563664798,0.6914396983051291,0.02131774375400895
8,0.45,0,0.023269479883377922,0.6418970613093744,0.01853470134154275
8,0.45,1,0.02367820030132379,0.6422336792056036,0.01898729985139501
8,0.45,2,0.025514138553993287,0.6423436656769154,0.020984670237511858
8,0.45,3,0.024959870179525015,0.6423886125667114,0.019425121812263694
8,0.45,4,0.0237246146358655,0.6423502729357368,0.01922071881330012
8,0.45,5,0.026908027731788128,0.6422300895784706,0.021915912970181677
8,0.45,6,0.0224794225028148,0.642371092431618,0.017530760406759903
8,0.45,7,0.022315592245446807,0.641997003996,0.018420334267307985
8,0.45,8,0.022215165169954667,0.6416536707025072,0.018154409743387473
8,0.45,9,0.02452909288797412,0.6426385330280414,0.02008136919773228
8,0.45,10,0.02272431291916531,0.6424296795630295,0.019883938282545265
8,0.45,11,0.021346051836701845,0.6421455839390509,0.017922619972487303
8,0.45,12,0.022942027586224052,0.6424622713512239,0.019604617397654078
8,0.45,13,0.024247704009224755,0.6423323026032337,0.01872366971218669
20,0.0,0,0.023646433161072206,0.7294784961016091,0.019064592514429365
20,0.0,1,0.02415276966027186,0.7294119357521058,0.01981127849803672
20,0.0,2,0.022565733719232216,0.7297680754829093,0.017626258745696514
20,0.0,3,0.020458455900903602,0.7298643027603191,0.017077921431161058
20,0.0,4,0.022774327214949354,0.7296720496844918,0.01770035207600197
20,0.0,5,0.02256468878955837,0.7295697051861489,0.018426723684083213
20,0.0,6,0.024005314483781237,0.7294548866339178,0.018970311444405173
20,0.0,7,0.022672283220036622,0.7297055811388343,0.01857607425582254
20,0.0,8,0.022440538235444403,0.7295199660559121,0.018752112256809447
20,0.0,9,0.024508022930069064,0.7295458879788186,0.018965588924802237
20,0.0,10,0.021792651197738787,0.7295217810742928,0.018668182596882084
20,0.0,11,0.02494598931474868,0.7294958341087997,0.019044078936509647
20,0.0,12,0.022228323482463855,0.729696644350307,0.018172084687198175
20,0.0,13,0.021758799260202737,0.7296266338153462,0.017672439552033653
20,0.12,0,0.022954446029780494,0.7202892020350516,0.017829207567186704
20,0.12,1,0.0226082105845191,0.7203973194187615,0.017200815079279706
20,0.12,2,0.024147151381017685,0.7201399186229764,0.01922763398210707
20,0.12,3,0.023439682142852185,0.7199451721023309,0.01847494773782916
20,0.12,4,0.0222887553150375,0.7203195075489168,0.018566740200807393
20,0.12,5,0.02587437863639426,0.7199397577812724,0.019775204367427107
20,0.12,6,0.022976945092155428,0.7201480449423365,0.01766156594709071
20,0.12,7,0.027391105180900984,0.7195048352112426,0.021170225844290885
20,0.12,8,0.023344988292510967,0.7200630321905375,0.017023752608839916
20,0.12,9,0.02377209698976731,0.7201100160670959,0.018636278910670247
20,0.12,10,0.020805407275940248,0.7202619949721316,0.01688684222658191
20,0.12,11,0.02100199268632371,0.7201870829199882,0.017092978286369943
20,0.12,12,0.023502832931443538,0.7199030595780211,0.018046840450834857
20,0.12,13,0.02107615390133392,0.7200141615827371,0.01672410952261431
20,0.28,0,0.02407842684182382,0.6912460092646188,0.018879699967046228
20,0.28,1,0.023479249206603593,0.6916110840765004,0.01824496288290257
20,0.28,2,0.022255096283324175,0.6918922662231852,0.017716103293840036
20,0.28,3,0.025212159935610365,0.6919671788444782,0.01898230200562662
20,0.28,4,0.02221965276933309,0.6919047562132649,0.017282378499345764
20,0.28,5,0.023720017565889127,0.6912500650253528,0.01848352624662281
20,0.28,6,0.021979567247211895,0.6924738119996107,0.017047695313678318
20,0.28,7,0.0219328334964949,0.6915271020548011,0.016648899236030367
20,0.28,8,0.022341805572271056,0.6911851967578956,0.018144944783942234
20,0.28,9,0.022063748097477683,0.6920793001962997,0.0168809714474672
20,0.28,10,0.023111092523049825,0.6915469659483429,0.017670134495764673
20,0.28,11,0.021108799166920773,0.6920226231312682,0.01657365195471618
20,0.28,12,0.02613846376377753,0.6913690503225086,0.019424122954547138
20,0.28,13,0.02365345945120917,0.6914552138949931,0.018670611443209955
20,0.45,0,0.02202158713208164,0.6409628800568239,0.01730490117569253
20,0.45,1,0.023262206542835333,0.6421915820483355,0.017586490833559572
20,0.45,2,0.022420238999233906,0.6426470850713742,0.017524947254051917
20,0.45,3,0.02139478472981068,0.642066347487517,0.01738285760955989
20,0.45,4,0.020783158978513742,0.641572173019231,0.016415022820057065
20,0.45,5,0.02260044562463649,0.6427637875090992,0.017725213957599486
20,0.45,6,0.021560068403361155,0.6426453514413999,0.01716637583117199
20,0.45,7,0.02217333336792234,0.6427274598223,0.01722927114120775
20,0.45,8,0.021210075500770073,0.6424409168546283,0.016501028453500755
20,0.45,9,0.02301795669634513,0.6430288985758168,0.01767898050491546
20,0.45,10,0.020576350265914634,0.6427228798746959,0.016072832948303563
20,0.45,11,0.02310902994577838,0.6421585816106594,0.017321065027060222
20,0.45,12,0.022060320689056195,0.6425522590405159,0.017394465417610742
20,0.45,13,0.023459294224684235,0.6427348485236541,0.017732425084248382


==> anc/results/tables/horizon_desire_grid_summary.csv <==
horizon,desire_bias,hidden_rate_volatility_mean,welfare_mean,normalized_prediction_error_mean
1,0.0,0.49103018253668196,0.35493651891296635,0.7335790393224711
1,0.12,0.49451910288116274,0.3480953771710317,0.7415731716330263
1,0.28,0.4933667236092607,0.34802680926793605,0.7425995782275524
1,0.45,0.4820432795463071,0.36005953362735604,0.7317206923884928
3,0.0,0.05094518779521704,0.7256622492113007,0.045925634168950784
3,0.12,0.060932519769447864,0.7147574336845068,0.053124828323447344
3,0.28,0.05531335854870178,0.6876404972449495,0.04936971278565251
3,0.45,0.04112654416497835,0.6406733624689193,0.037575710799536886
8,0.0,0.02503919296460167,0.7294496271215767,0.02115584658212192
8,0.12,0.025712318959863298,0.7198811545510551,0.021196612437270557
8,0.28,0.025537768526796838,0.6914665345670222,0.02052249324317677
8,0.45,0.023632407174527144,0.6422481084919655,0.019242153143304006
20,0.0,0.022893880755033784,0.7295951271517009,0.018466285685990843
20,0.12,0.023227439031426954,0.7200873646409571,0.01816551019513785
20,0.28,0.02309245513721407,0.6916807588537943,0.01790357175176715
20,0.45,0.02211777507863885,0.6423725036382893,0.01721684843275281


==> anc/results/tables/reduced_visibility_sweep.csv <==
visibility_budget,salience_mean,dispersion_mean,delay_pressure_mean,coordination_capacity_nats,destabilization_probability,trajectories,steps
0.0,1.002248,1.002083,0.352799,1.791759,0.0,32,120
8.0,0.811755,0.948655,0.483857,1.37979,0.0,32,120
16.0,0.655526,0.836176,0.618207,0.982126,0.0,32,120
24.0,0.515433,0.688457,0.738705,0.635813,0.0,32,120
32.0,0.409735,0.556672,0.833842,0.408679,0.9375,32,120
40.0,0.331083,0.448017,0.916619,0.265774,1.0,32,120
48.0,0.265415,0.354576,0.974769,0.168622,1.0,32,120


==> anc/results/tables/robustness_phase_raw.csv <==
choice_rule,temperature,congestion_power,replicate,hidden_payoff_collapse,welfare_change
softmax,0.08,0.75,0,0.39277999381334516,0.1432636168302458
softmax,0.08,0.75,1,0.3806841391391368,0.1355807386403315
softmax,0.08,0.75,2,0.4051526473456435,0.15090108837701932
softmax,0.08,0.75,3,0.3782659099928264,0.13377906600933598
softmax,0.08,0.75,4,0.38870580770813823,0.14219019194235438
softmax,0.08,0.75,5,0.40430981253340015,0.15081351774259116
softmax,0.08,0.75,6,0.39147209046516396,0.143167757965453
softmax,0.08,0.75,7,0.3976797941371242,0.14724449495796021
softmax,0.08,1.0,0,0.35572854291417166,0.1507583087982386
softmax,0.08,1.0,1,0.3438855622089154,0.13830050451326215
softmax,0.08,1.0,2,0.3879906852960743,0.18108510457461668
softmax,0.08,1.0,3,0.34312042581503643,0.13773648684002582
softmax,0.08,1.0,4,0.33749168330006674,0.13289352764862827
softmax,0.08,1.0,5,0.3675715236194276,0.16012180934206088
softmax,0.08,1.0,6,0.3612840984697273,0.15430589493003333
softmax,0.08,1.0,7,0.33497005988023953,0.12873441779116412
softmax,0.08,1.5,0,0.25564247544631047,0.11603898072891783
softmax,0.08,1.5,1,0.2686589426011283,0.14089984111739384
softmax,0.08,1.5,2,0.28010961865650585,0.17395750693349887
softmax,0.08,1.5,3,0.279180462983209,0.16817337140937416
softmax,0.08,1.5,4,0.26912924287595075,0.1417053738180597
softmax,0.08,1.5,5,0.27081211425867036,0.14417990659267566
softmax,0.08,1.5,6,0.2749082587010272,0.15592252856490818
softmax,0.08,1.5,7,0.27080864156722995,0.14598195964395444
softmax,0.08,2.0,0,0.20901576753346263,0.1472654207920746
softmax,0.08,2.0,1,0.20569211543645893,0.13316705361314118
softmax,0.08,2.0,2,0.2043798763085939,0.12819915834801843
softmax,0.08,2.0,3,0.2071661600285788,0.141958042142177
softmax,0.08,2.0,4,0.20202611410578708,0.11170309758290686
softmax,0.08,2.0,5,0.20347618800987544,0.1259984420448389
softmax,0.08,2.0,6,0.20412444571933974,0.11867867656227826
softmax,0.08,2.0,7,0.20572502367188428,0.13281091792295963
softmax,0.16,0.75,0,0.3741789340485321,0.1414846613664404
softmax,0.16,0.75,1,0.3896599036964311,0.15257644171869922
softmax,0.16,0.75,2,0.3747971988732507,0.14254440478541808
softmax,0.16,0.75,3,0.38008102345079264,0.1453121816489566
softmax,0.16,0.75,4,0.3702374225697267,0.14055824831963948
softmax,0.16,0.75,5,0.3702484724418196,0.14021109297802836
softmax,0.16,0.75,6,0.3911700983264277,0.15247859566674365
softmax,0.16,0.75,7,0.3521410552146822,0.12909893646325327
softmax,0.16,1.0,0,0.34182967398536246,0.15255516724368967
softmax,0.16,1.0,1,0.3293612774451097,0.141440506080321
softmax,0.16,1.0,2,0.3403393213572856,0.15102334970776998
softmax,0.16,1.0,3,0.34330671989354633,0.1540767542758794
softmax,0.16,1.0,4,0.35613439787092505,0.1652877725586751
softmax,0.16,1.0,5,0.33009314703925474,0.13925270337568385
softmax,0.16,1.0,6,0.3424817032601466,0.1535671371827203
softmax,0.16,1.0,7,0.33073186959414513,0.14132299101066004
softmax,0.16,1.5,0,0.24749601386823983,0.13375235133134677
softmax,0.16,1.5,1,0.25612321037940255,0.1522905727091476
softmax,0.16,1.5,2,0.24443349256664415,0.12925824913473705
softmax,0.16,1.5,3,0.2569165551064736,0.15504508746929657
softmax,0.16,1.5,4,0.2570108314828353,0.15422695373388517
softmax,0.16,1.5,5,0.25022499849611524,0.13864235796971203
softmax,0.16,1.5,6,0.2615422730710194,0.16604210507617234
softmax,0.16,1.5,7,0.2545351153957217,0.1510397989796156
softmax,0.16,2.0,0,0.18613547356385018,0.14921050996440977
softmax,0.16,2.0,1,0.1863885004442214,0.14058436470511781
softmax,0.16,2.0,2,0.18670683914937924,0.1388601844887718
softmax,0.16,2.0,3,0.18338314721189686,0.12091024628644365
softmax,0.16,2.0,4,0.18531699076896158,0.13699515382325334
softmax,0.16,2.0,5,0.1821384509756271,0.13634662981557577
softmax,0.16,2.0,6,0.1836765324972146,0.13542201975306867
softmax,0.16,2.0,7,0.18494102945141033,0.13216621955232155
softmax,0.32,0.75,0,0.3473030978051619,0.13793087258421055
softmax,0.32,0.75,1,0.3673252362078513,0.1509402645236662
softmax,0.32,0.75,2,0.35837820503735685,0.14469666134882142
softmax,0.32,0.75,3,0.37500936282440744,0.1559489093155375
softmax,0.32,0.75,4,0.37602299980271703,0.15584701311045351
softmax,0.32,0.75,5,0.36899193716587375,0.1498411231754715
softmax,0.32,0.75,6,0.3786530400274719,0.15659976460849295
softmax,0.32,0.75,7,0.3696597638851741,0.15124698423776795
softmax,0.32,1.0,0,0.3325216234198267,0.16468638292277715
softmax,0.32,1.0,1,0.3214836992681305,0.15415164906381518
softmax,0.32,1.0,2,0.3448902195608783,0.17607999782205375
softmax,0.32,1.0,3,0.3432934131736526,0.17426325605608484
softmax,0.32,1.0,4,0.33948103792415174,0.16980769425885445
softmax,0.32,1.0,5,0.33036593479707255,0.16268272131717953
softmax,0.32,1.0,6,0.32248835662009334,0.1507359014505919
softmax,0.32,1.0,7,0.3399401197604792,0.17139284624364026
softmax,0.32,1.5,0,0.23295737835149422,0.15308444816885058
softmax,0.32,1.5,1,0.24025322471338295,0.1683851592353457
softmax,0.32,1.5,2,0.23417740147031518,0.15295042938872505
softmax,0.32,1.5,3,0.23970167163042466,0.16554508335359552
softmax,0.32,1.5,4,0.23032170217935732,0.1460588477753395
softmax,0.32,1.5,5,0.24092676209400166,0.18166722700171767
softmax,0.32,1.5,6,0.23958970462003248,0.171214112491059
softmax,0.32,1.5,7,0.23867151710043488,0.16090962141985854
softmax,0.32,2.0,0,0.16444443116428475,0.1523575014870001
softmax,0.32,2.0,1,0.16061342385090094,0.15522900411820917
softmax,0.32,2.0,2,0.1632369990557807,0.1476512034556151
softmax,0.32,2.0,3,0.1605122157547847,0.15632355564487455
softmax,0.32,2.0,4,0.16387141883896894,0.1531251011357707
softmax,0.32,2.0,5,0.16385633257769205,0.15459068173985446
softmax,0.32,2.0,6,0.16175061719541617,0.1424214255064833
softmax,0.32,2.0,7,0.16200417528217015,0.15781152200004356
softmax,0.64,0.75,0,0.38081541645493366,0.17167550017016248
softmax,0.64,0.75,1,0.37729312802852955,0.16908369547013485
softmax,0.64,0.75,2,0.37685061105223483,0.17019739349096302
softmax,0.64,0.75,3,0.3883442919284489,0.1763398411796009
softmax,0.64,0.75,4,0.3718219792083003,0.16476292272985993
softmax,0.64,0.75,5,0.3851796923476932,0.17268195005090553
softmax,0.64,0.75,6,0.35945968795025174,0.15704451806121306
softmax,0.64,0.75,7,0.3689796757732625,0.16368308035810364
softmax,0.64,1.0,0,0.3208250166333998,0.1724936235313803
softmax,0.64,1.0,1,0.3328542914171658,0.18470275735953245
softmax,0.64,1.0,2,0.32656021290751824,0.17465772061997087
softmax,0.64,1.0,3,0.32842315369261454,0.18257357752890757
softmax,0.64,1.0,4,0.32898868928809055,0.17885743429973056
softmax,0.64,1.0,5,0.3260811709913505,0.17572944330899076
softmax,0.64,1.0,6,0.32373253493013954,0.1734603216720252
softmax,0.64,1.0,7,0.3249367930805054,0.17500653835376467
softmax,0.64,1.5,0,0.22153973972000895,0.17416425130275093
softmax,0.64,1.5,1,0.22193118230598807,0.17821554580132726
softmax,0.64,1.5,2,0.22457600075997453,0.1775696455715552
softmax,0.64,1.5,3,0.22286204755013983,0.17668359584783533
softmax,0.64,1.5,4,0.2244731832723712,0.1892298519521337
softmax,0.64,1.5,5,0.22135552413667792,0.17413623423189883
softmax,0.64,1.5,6,0.22370417559714773,0.18338818437489068
softmax,0.64,1.5,7,0.22341724447579758,0.18171293998006444
softmax,0.64,2.0,0,0.14070573424010258,0.1561692718244373
softmax,0.64,2.0,1,0.14309227187673912,0.1635330171001298
softmax,0.64,2.0,2,0.14329440918562075,0.1667577851973313
softmax,0.64,2.0,3,0.14702472632911157,0.16466228553089013
softmax,0.64,2.0,4,0.1441506341940202,0.1721302068815863
softmax,0.64,2.0,5,0.14697284074565453,0.16749262480930527
softmax,0.64,2.0,6,0.14300403849652654,0.166204716279291
softmax,0.64,2.0,7,0.14475759060720872,0.17491028787322394
epsilon_greedy,0.08,0.75,0,0.39170853500547353,0.1252931730128624
epsilon_greedy,0.08,0.75,1,0.40248499957271844,0.10215666693266645
epsilon_greedy,0.08,0.75,2,0.3823542247307944,0.09831821598269608
epsilon_greedy,0.08,0.75,3,0.36091089598752957,0.10282647541302553
epsilon_greedy,0.08,0.75,4,0.37685968820305893,0.11693371706029143
epsilon_greedy,0.08,0.75,5,0.38395245196802574,0.13529967678842053
epsilon_greedy,0.08,0.75,6,0.35330187997122586,0.11728227991815027
epsilon_greedy,0.08,0.75,7,0.3732140477543012,0.11178655003584204
epsilon_greedy,0.08,1.0,0,0.37899534264803736,0.13601713857713715
epsilon_greedy,0.08,1.0,1,0.3734198270126413,0.14614659569749394
epsilon_greedy,0.08,1.0,2,0.35922821024617446,0.14256419376815244
epsilon_greedy,0.08,1.0,3,0.38339986693280104,0.16096842243656395
epsilon_greedy,0.08,1.0,4,0.372614770459082,0.11161767907963183
epsilon_greedy,0.08,1.0,5,0.3634930139720557,0.10572141067167079
epsilon_greedy,0.08,1.0,6,0.3572854291417168,0.12062748753989022
epsilon_greedy,0.08,1.0,7,0.356307385229541,0.09433794473594387
epsilon_greedy,0.08,1.5,0,0.3321921376013507,0.15734772831038313
epsilon_greedy,0.08,1.5,1,0.32692177635618924,0.15454299978965702
epsilon_greedy,0.08,1.5,2,0.31637174317579086,0.06712885016860026
epsilon_greedy,0.08,1.5,3,0.3435396924230617,0.12877038459608842
epsilon_greedy,0.08,1.5,4,0.3205392149953489,0.0759213177445105
epsilon_greedy,0.08,1.5,5,0.3390369215540351,0.0433434337277937
epsilon_greedy,0.08,1.5,6,0.3323233862784367,0.11700024089969185
epsilon_greedy,0.08,1.5,7,0.33924981802224985,0.09409356712918038
epsilon_greedy,0.08,2.0,0,0.32575566100002273,0.07659372150317323
epsilon_greedy,0.08,2.0,1,0.3166000268259225,0.07827997934275144
epsilon_greedy,0.08,2.0,2,0.3197709438076608,0.07116124658901679
epsilon_greedy,0.08,2.0,3,0.3012699550997803,0.08118307037941419
epsilon_greedy,0.08,2.0,4,0.3208008069024957,0.11401916121382916
epsilon_greedy,0.08,2.0,5,0.3415530084209494,-0.0012744384307586953
epsilon_greedy,0.08,2.0,6,0.3174028788729928,0.10395833964319845
epsilon_greedy,0.08,2.0,7,0.3217146014026503,0.07703660350264929
epsilon_greedy,0.16,0.75,0,0.36386352214384887,0.0925132547156094
epsilon_greedy,0.16,0.75,1,0.3808046740848128,0.12083056817328247
epsilon_greedy,0.16,0.75,2,0.3653909076386618,0.11510385633929543
epsilon_greedy,0.16,0.75,3,0.3793832093643542,0.14148647651053559
epsilon_greedy,0.16,0.75,4,0.38856775751494144,0.13923681365655038
epsilon_greedy,0.16,0.75,5,0.379075587390161,0.12469479442415804
epsilon_greedy,0.16,0.75,6,0.34447959207449985,0.09373670996459049
epsilon_greedy,0.16,0.75,7,0.37827711930098706,0.13169422076624104
epsilon_greedy,0.16,1.0,0,0.38595475715236216,0.15036422989018633
epsilon_greedy,0.16,1.0,1,0.36643379906852946,0.13032635328146103
epsilon_greedy,0.16,1.0,2,0.3660545575515636,0.10720208604746595
epsilon_greedy,0.16,1.0,3,0.3791683300066535,0.13790540037689086
epsilon_greedy,0.16,1.0,4,0.3856553559547572,0.16839517930207454
epsilon_greedy,0.16,1.0,5,0.37155023286759814,0.1233360547036334
epsilon_greedy,0.16,1.0,6,0.37868928809048596,0.13330795574519605
epsilon_greedy,0.16,1.0,7,0.4001862940785097,0.16270825800162797
epsilon_greedy,0.16,1.5,0,0.31761222046739757,0.07528727145002134
epsilon_greedy,0.16,1.5,1,0.32878582738666096,0.13761694665377067
epsilon_greedy,0.16,1.5,2,0.34434668494318543,0.15057297306307293
epsilon_greedy,0.16,1.5,3,0.3436221787373692,0.14912712241358728
epsilon_greedy,0.16,1.5,4,0.3434961911116927,0.1067094368813094
epsilon_greedy,0.16,1.5,5,0.3195224184924734,0.12538540920521346
epsilon_greedy,0.16,1.5,6,0.3436057504510499,0.07593169844658021
epsilon_greedy,0.16,1.5,7,0.3216321711381116,0.14975036590322077
epsilon_greedy,0.16,2.0,0,0.3286367517792095,0.09657072572040315
epsilon_greedy,0.16,2.0,1,0.3252455966310893,0.06481556586270876
epsilon_greedy,0.16,2.0,2,0.3256367637313531,0.020604319972292062
epsilon_greedy,0.16,2.0,3,0.3341392398171057,0.07712190036602418
epsilon_greedy,0.16,2.0,4,0.3276260253943214,0.05770794573338711
epsilon_greedy,0.16,2.0,5,0.32398036926811713,0.10535370711002479
epsilon_greedy,0.16,2.0,6,0.325183511885079,0.071160461978104
epsilon_greedy,0.16,2.0,7,0.30592503615523436,0.03651255467877068
epsilon_greedy,0.32,0.75,0,0.38228309520576453,0.11933648591643481
epsilon_greedy,0.32,0.75,1,0.3852786002231452,0.15824470707314864
epsilon_greedy,0.32,0.75,2,0.37535151233160524,0.12278504114062383
epsilon_greedy,0.32,0.75,3,0.37007136823513787,0.11265242784046414
epsilon_greedy,0.32,0.75,4,0.3690710346416243,0.094694901549785
epsilon_greedy,0.32,0.75,5,0.40554320836462465,0.12375219604358995
epsilon_greedy,0.32,0.75,6,0.3808689892551793,0.09625748207753732
epsilon_greedy,0.32,0.75,7,0.36987634819379644,0.10474101730041896
epsilon_greedy,0.32,1.0,0,0.3733200266134401,0.10872886030998535
epsilon_greedy,0.32,1.0,1,0.3418030605455754,0.12146394024990609
epsilon_greedy,0.32,1.0,2,0.37143047238855653,0.12039408448571925
epsilon_greedy,0.32,1.0,3,0.371942781104458,0.15732679072991745
epsilon_greedy,0.32,1.0,4,0.34345974717232197,0.12343164582345623
epsilon_greedy,0.32,1.0,5,0.3935395874916834,0.1948894867616729
epsilon_greedy,0.32,1.0,6,0.375256154357951,0.12575089581316407
epsilon_greedy,0.32,1.0,7,0.37602129075182966,0.1515035780733942
epsilon_greedy,0.32,1.5,0,0.34277678979496284,0.1501287548535125
epsilon_greedy,0.32,1.5,1,0.35061702434348685,0.13522635607736677
epsilon_greedy,0.32,1.5,2,0.3437466151113585,0.1446418686759729
epsilon_greedy,0.32,1.5,3,0.32585230431807566,0.09200098855214978
epsilon_greedy,0.32,1.5,4,0.3290161210513518,0.11872592319978426
epsilon_greedy,0.32,1.5,5,0.3457066635116083,0.1212049306038796
epsilon_greedy,0.32,1.5,6,0.3277439022123092,0.08381637091892225
epsilon_greedy,0.32,1.5,7,0.33570047156105665,0.11508775335737431
epsilon_greedy,0.32,2.0,0,0.32959329511303426,0.020963014769899257
epsilon_greedy,0.32,2.0,1,0.32076595976377265,0.10799897796369051
epsilon_greedy,0.32,2.0,2,0.33514327300156876,0.05199691275732754
epsilon_greedy,0.32,2.0,3,0.31010104873420163,0.09153713376987838
epsilon_greedy,0.32,2.0,4,0.3284016663944235,0.07815845673603539
epsilon_greedy,0.32,2.0,5,0.3267198138652837,0.07711948807990765
epsilon_greedy,0.32,2.0,6,0.31910871537032415,0.09136780864349292
epsilon_greedy,0.32,2.0,7,0.3196130692706406,0.06297499720182265
epsilon_greedy,0.64,0.75,0,0.37978087664277194,0.12173635442706354
epsilon_greedy,0.64,0.75,1,0.3885190069549058,0.12100764724374524
epsilon_greedy,0.64,0.75,2,0.3803387560894873,0.15321437574971514
epsilon_greedy,0.64,0.75,3,0.37831869541544083,0.12192294389740577
epsilon_greedy,0.64,0.75,4,0.3566459986122458,0.10637128535443163
epsilon_greedy,0.64,0.75,5,0.372654911978901,0.12028268215297744
epsilon_greedy,0.64,0.75,6,0.37937221546440003,0.11295673339724499
epsilon_greedy,0.64,0.75,7,0.3644293149428467,0.12571406507730065
epsilon_greedy,0.64,1.0,0,0.3613240186294078,0.12767910964498164
epsilon_greedy,0.64,1.0,1,0.35240186294078524,0.08588324189943469
epsilon_greedy,0.64,1.0,2,0.3736992681304059,0.13601961824853276
epsilon_greedy,0.64,1.0,3,0.355103127079175,0.09272822233111949
epsilon_greedy,0.64,1.0,4,0.3838123752495013,0.13514054605360132
epsilon_greedy,0.64,1.0,5,0.3468063872255488,0.0930042841794787
epsilon_greedy,0.64,1.0,6,0.3769993346640056,0.1263163007318696
epsilon_greedy,0.64,1.0,7,0.37056553559547567,0.18002400096679566
epsilon_greedy,0.64,1.5,0,0.3312629749989503,0.06475640579095765
epsilon_greedy,0.64,1.5,1,0.3424357935208978,0.08217122931575038
epsilon_greedy,0.64,1.5,2,0.33769637065377256,0.09579031500903445
epsilon_greedy,0.64,1.5,3,0.33715652694844767,0.15524564905472793
epsilon_greedy,0.64,1.5,4,0.34113948230246827,0.1471224100731482
epsilon_greedy,0.64,1.5,5,0.33832838477701577,0.1503875991347129
epsilon_greedy,0.64,1.5,6,0.3279290388867565,0.11211998154345248
epsilon_greedy,0.64,1.5,7,0.3440237534026924,0.12533539348270895
epsilon_greedy,0.64,2.0,0,0.3176822403097994,0.087659391698235
epsilon_greedy,0.64,2.0,1,0.32756439217373634,0.12400986381705292
epsilon_greedy,0.64,2.0,2,0.32786660876517104,0.10958591770924475
epsilon_greedy,0.64,2.0,3,0.3146205393604009,0.11304329418223003
epsilon_greedy,0.64,2.0,4,0.32284628348094246,0.10057104305418985
epsilon_greedy,0.64,2.0,5,0.3229277174194526,0.1496673252751074
epsilon_greedy,0.64,2.0,6,0.31339917636450365,0.08769382271468884
epsilon_greedy,0.64,2.0,7,0.32889017706436774,0.09339694497801654


==> anc/results/tables/robustness_phase_summary.csv <==
choice_rule,temperature,congestion_power,hidden_payoff_collapse_mean,hidden_payoff_collapse_ci95,welfare_change_mean,positive_collapse_fraction
softmax,0.08,0.75,0.3923812743918473,0.006407738046665341,0.14336755905816143,1.0
softmax,0.08,1.0,0.35400532268795737,0.011623768784410085,0.14799200680475372,1.0
softmax,0.08,1.5,0.27115621963625397,0.004960207204548199,0.14835743360109782,1.0
softmax,0.08,2.0,0.2052007113517476,0.0014247585222167593,0.12997260112604936,1.0
softmax,0.16,0.75,0.3753142635777078,0.008013849838564192,0.14303307036839738,1.0
softmax,0.16,1.0,0.3392847638057219,0.005869827682042257,0.14981579767942493,1.0
softmax,0.16,1.5,0.2535353112958065,0.0036798535563958433,0.14753718455048914,1.0
softmax,0.16,2.0,0.18483587050782016,0.0010558683771547481,0.1363119160486203,1.0
softmax,0.32,0.75,0.3676679553445018,0.006715144239457607,0.1503814491130527,1.0
softmax,0.32,1.0,0.3343080505655356,0.00587029301601033,0.16547505614187463,1.0
softmax,0.32,1.5,0.23707492026993043,0.002588980164873594,0.16247686610431145,1.0
softmax,0.32,2.0,0.1625362017149998,0.0009907151689400027,0.15243874938598137,1.0
softmax,0.64,0.75,0.37609306034295686,0.006013668113312012,0.16818361268886792,1.0
softmax,0.64,1.0,0.32655023286759804,0.0023593370950337174,0.1771851770842878,1.0
softmax,0.64,1.5,0.2229823872272632,0.0008242924777443005,0.17938753113280703,1.0
softmax,0.64,2.0,0.144125280709373,0.0013777580731431315,0.16648252443702438,1.0
epsilon_greedy,0.08,0.75,0.378098340399141,0.010301639624968072,0.11373709439299434,1.0
epsilon_greedy,0.08,1.0,0.3680929807052562,0.006742760621227383,0.12725010906331052,1.0
epsilon_greedy,0.08,1.5,0.33127183630080786,0.006161750992446938,0.10476856529573816,1.0
epsilon_greedy,0.08,2.0,0.3206084852915593,0.007215866944527349,0.07511971046790923,1.0
epsilon_greedy,0.16,0.75,0.3724802961890334,0.00903980470994883,0.11991208681878285,1.0
epsilon_greedy,0.16,1.0,0.37921157684630746,0.00744042509137476,0.13919318966856703,1.0
epsilon_greedy,0.16,1.5,0.3328279303409926,0.007860678266482835,0.12129765300209701,1.0
epsilon_greedy,0.16,2.0,0.32454666183268865,0.005296744227987184,0.06623089767771434,1.0
epsilon_greedy,0.32,0.75,0.3797930195563597,0.007855529978511163,0.11655803236775034,1.0
epsilon_greedy,0.32,1.0,0.36834664005322704,0.011260467941478749,0.13793616028090194,1.0
epsilon_greedy,0.32,1.5,0.3376449864880262,0.006061791956751619,0.1201041182798703,1.0
epsilon_greedy,0.32,2.0,0.3236808551891561,0.005069927967303432,0.07276459874025679,1.0
epsilon_greedy,0.64,0.75,0.3750074720126249,0.0065665502904962425,0.12290076091248556,1.0
epsilon_greedy,0.64,1.0,0.3650889886892882,0.00850704116482407,0.12209941550697673,1.0
epsilon_greedy,0.64,1.5,0.33749654068637513,0.0035631599729079246,0.11661612292556162,1.0
epsilon_greedy,0.64,2.0,0.32197464186729674,0.003961881546180416,0.10820345042859567,1.0


==> anc/results/tables/visibility_shock_raw.csv <==
desire_bias,replicate,hidden_payoff_pre,hidden_payoff_post,hidden_payoff_collapse,hidden_choice_rate_pre,hidden_choice_rate_post,hidden_choice_rate_jump,welfare_pre,welfare_post,welfare_change
0.0,0,1.0892671799258622,0.7660057662452872,0.32326141368057504,0.09073282007413745,0.4139942337547127,0.32326141368057526,0.5935865229905174,0.729510509254279,0.13592398626376156
0.0,1,1.0964242942686055,0.7636770902639166,0.33274720400468893,0.08357570573139435,0.4163229097360833,0.332747204004689,0.5866813040585496,0.7297155947585864,0.14303429070003681
0.0,2,1.093373253493014,0.7646529163894432,0.32872033710357085,0.08662674650698603,0.4153470836105566,0.32872033710357057,0.589948181196774,0.7295971392765588,0.13964895807978484
0.0,3,1.1077730253778157,0.7642093590596585,0.34356366631815727,0.0722269746221842,0.41579064094034157,0.3435636663181574,0.5761399891975388,0.7297262047207427,0.15358621552320384
0.0,4,1.1081437125748501,0.7634774894655133,0.3446662231093368,0.07185628742514971,0.4165225105344865,0.3446662231093368,0.5757683150949313,0.7295046890030098,0.15373637390807848
0.0,5,1.0913202167094378,0.7650521179862496,0.3262680987231882,0.08867978329056174,0.4149478820137503,0.32626809872318857,0.5915379847661393,0.7298098325416142,0.13827184777547497
0.0,6,1.1042087254063304,0.7630782878687071,0.3411304375376233,0.07579127459366981,0.416921712131293,0.3411304375376232,0.5797313522370713,0.7294150585500101,0.1496837063129388
0.0,7,1.0934587966923295,0.763898868928809,0.3295599277635205,0.08654120330767037,0.41610113107119095,0.3295599277635206,0.589786853438831,0.7297746560549339,0.13998780261610289
0.0,8,1.082509267179926,0.7639432246617875,0.31856604251813836,0.09749073282007414,0.41605677533821256,0.3185660425181384,0.5993545512340019,0.7297077966488844,0.13035324541488247
0.0,9,1.0967664670658683,0.7632778886671101,0.33348857839875823,0.08323353293413174,0.4167221113328897,0.333488578398758,0.5864690021155295,0.7295188376850202,0.1430498355694907
0.0,10,1.1061477045908186,0.7652073630516744,0.3409403415391442,0.07385229540918165,0.4147926369483256,0.34094034153914393,0.5775464867242988,0.730055105579482,0.1525086188551833
0.0,11,1.0975078414599373,0.764542027056997,0.33296581440294026,0.08249215854006274,0.4154579729430029,0.33296581440294015,0.5852990192981588,0.7297575149102992,0.14445849561214041
0.0,12,1.1157000285143996,0.765983588378798,0.34971644013560166,0.06429997148560022,0.414016411621202,0.34971644013560177,0.5687054121013747,0.7297596530159908,0.16105424091461606
0.0,13,1.102326775021386,0.7650521179862497,0.33727465703513637,0.0776732249786142,0.4149478820137504,0.33727465703513615,0.5812850102475403,0.7301076622536696,0.14882265200612932
0.0,14,1.095084117479327,0.7647638057218894,0.3303203117574377,0.08491588252067295,0.4152361942781105,0.33032031175743753,0.5882591270268132,0.7296089630453,0.14134983601848683
0.0,15,1.0927744510978041,0.7651851851851853,0.32758926591261883,0.0872255489021956,0.4148148148148149,0.32758926591261933,0.5902209052098256,0.7298317412635362,0.1396108360537106
0.0,16,1.0966524094667809,0.7640762918607229,0.332576117606058,0.08334759053321929,0.415923708139277,0.3325761176060577,0.5861425788286557,0.7299113779537841,0.1437687991251284
0.0,17,1.0945993726832048,0.7634109558660457,0.33118841681715916,0.08540062731679497,0.41658904413395426,0.33118841681715927,0.5885796186355545,0.7296193649516225,0.14103974631606797
0.2,0,1.108628457370972,0.6695098691505877,0.4391185882203842,0.07137154262902765,0.5104901308494122,0.4391185882203845,0.5752258551047321,0.709879121331522,0.13465326622678986
0.2,1,1.0791445680068439,0.6707074739410068,0.40843709406583706,0.10085543199315657,0.5092925260589932,0.40843709406583667,0.6028159626000351,0.7098044992295294,0.10698853662949426
0.2,2,1.0988195038494442,0.6720159680638721,0.42680353578557206,0.08118049615055602,0.5079840319361278,0.42680353578557184,0.5849783444232151,0.7107950831537192,0.12581673873050414
0.2,3,1.0754662104362704,0.6704191616766467,0.4050470487596237,0.10453378956372969,0.5095808383233533,0.4050470487596236,0.6059785692373452,0.7099880460856951,0.10400947684834994
0.2,4,1.1147590533219274,0.6713949878021733,0.44336406551975405,0.06524094667807245,0.5086050121978265,0.44336406551975405,0.5691040411335867,0.7107828229104001,0.14167878177681337
0.2,5,1.0929740518962074,0.671372809935684,0.4216012419605234,0.0870259481037924,0.5086271900643159,0.4216012419605235,0.5898894745439262,0.7106674705589929,0.12077799601506678
0.2,6,1.0851896207584826,0.6712397427367486,0.413949878021734,0.09481037924151693,0.5087602572632512,0.41394987802173433,0.5965703323891139,0.7104764611384904,0.11390612874937645
0.2,7,1.0889535215283714,0.6699756043468618,0.4189779171815097,0.09104647847162818,0.5100243956531381,0.4189779171815099,0.5940817959177169,0.7103443793273952,0.11626258340967832
0.2,8,1.077547761619618,0.6712175648702594,0.40633019674935866,0.1024522383803821,0.5087824351297405,0.40633019674935844,0.6038583079065706,0.7107254278314075,0.10686711992483688
0.2,9,1.114616481323068,0.6711510312707917,0.4434654500522762,0.06538351867693186,0.5088489687292082,0.4434654500522763,0.5694685758224071,0.7106030086644187,0.14113443284201166
0.2,10,1.093088109495295,0.6706187624750499,0.42246934702024497,0.08691189050470487,0.5093812375249501,0.42246934702024524,0.5900385507855118,0.710551230207582,0.12051267942207022
0.2,11,1.099047619047619,0.6710623198048347,0.4279852992427844,0.08095238095238096,0.5089376801951653,0.42798529924278433,0.584439391533443,0.7102867071357395,0.12584731560229645
0.2,12,1.1108810949529508,0.6721490352628076,0.4387320596901433,0.06911890504704876,0.5078509647371923,0.4387320596901435,0.5731588047173403,0.7107754692433716,0.13761666452603138
0.2,13,1.1145594525235243,0.6722155688622754,0.4423438836612489,0.06544054747647562,0.5077844311377245,0.4423438836612489,0.5692124789485755,0.7107603944915668,0.1415479155429913
0.2,14,1.1007014542343885,0.6708627190064315,0.429838735227957,0.07929854576561166,0.5091372809935684,0.4298387352279567,0.5830192241692833,0.7102999704737785,0.12728074630449515
0.2,15,1.1027259766181923,0.6720825016633399,0.43064347495485233,0.07727402338180783,0.50791749833666,0.43064347495485217,0.5811506613234895,0.7106902345231914,0.12953957319970189
0.2,16,1.0966238950670089,0.6711510312707917,0.4254728637962172,0.08337610493299115,0.5088489687292083,0.4254728637962171,0.5866413918669647,0.7107326230218649,0.12409123115490017
0.2,17,1.1087425149700596,0.6705078731426036,0.438234641827456,0.07125748502994012,0.5094921268573963,0.4382346418274562,0.5753426036435826,0.7102035954704031,0.13486099182682054
0.45,0,1.0904932991160534,0.5558483033932136,0.5346449957228399,0.08950670088394638,0.6241516966067865,0.5346449957228401,0.592393144705741,0.6508437876962864,0.058450642990545365
0.45,1,1.1024408326204735,0.55507207806609,0.5473687545543835,0.07755916737952667,0.62492792193391,0.5473687545543833,0.5812117766178506,0.6503040952913424,0.06909231867349175
0.45,2,1.1261648132306818,0.5547837658017298,0.571381047428952,0.05383518676931849,0.6252162341982702,0.5713810474289517,0.5579653262622176,0.6500084939900637,0.09204316772784604
0.45,3,1.1004448246364413,0.5548502994011976,0.5455945252352438,0.07955517536355862,0.6251497005988024,0.5455945252352438,0.5829402045637837,0.6501753574244281,0.06723515286064441
0.45,4,1.102269746221842,0.5554047460634287,0.5468650001584133,0.07773025377815797,0.6245952539365713,0.5468650001584133,0.5814167319765944,0.6503048611138778,0.06888812913728337
0.45,5,1.0943712574850297,0.5545619871368375,0.5398092703481923,0.0856287425149701,0.6254380128631625,0.5398092703481924,0.5887029784172745,0.6501224289057724,0.06141945048849795
0.45,6,1.0844767607641854,0.554628520736305,0.5298482400278804,0.09552323923581407,0.625371479263695,0.5298482400278809,0.5978548178806345,0.6499813697068051,0.05212655182617054
0.45,7,1.1041802110065586,0.5565136393878908,0.5476665716186678,0.07581978899344168,0.6234863606121093,0.5476665716186676,0.5791577734180909,0.651337836192773,0.07218006277468203
0.45,8,1.10027373823781,0.5548724772676867,0.5454012609701233,0.07972626176218994,0.6251275227323132,0.5454012609701233,0.5832942771428913,0.6500502503531415,0.06675597321025017
0.45,9,1.0962532078699743,0.5558483033932136,0.5404049044767607,0.08374679213002564,0.6241516966067864,0.5404049044767607,0.5868601923612141,0.6508862842069243,0.06402609184571018
0.45,10,1.1143028229255771,0.5546728764692835,0.5596299464562936,0.0656971770744226,0.6253271235307163,0.5596299464562937,0.5696546866347146,0.6499368209688406,0.08028213433412601
0.45,11,1.0882976903336177,0.5556930583277888,0.5326046320058289,0.09170230966638153,0.6243069416722111,0.5326046320058296,0.5937776502882458,0.6507435340009713,0.056965883712725485
0.45,12,1.10631879098945,0.5553603903304501,0.5509584006589999,0.07368120901055036,0.6246396096695498,0.5509584006589994,0.5765880909979301,0.6505394046681532,0.07395131367022312
0.45,13,1.0963102366695179,0.5569128409846972,0.5393973956848207,0.08368976333048188,0.6230871590153028,0.5393973956848209,0.5873326799494824,0.6514790821993183,0.06414640224983592
0.45,14,1.0983062446535503,0.553430915945886,0.5448753287076643,0.08169375534644993,0.626569084054114,0.5448753287076641,0.5851229790205731,0.6487276217137692,0.0636046426931961
0.45,15,1.0982777302537783,0.5551164337990684,0.5431612964547099,0.0817222697462218,0.6248835662009316,0.5431612964547098,0.5848171282186128,0.6504015557264269,0.06558442750781412
0.45,16,1.1162418021100653,0.5555156353958749,0.5607261667141904,0.06375819788993442,0.624484364604125,0.5607261667141906,0.5674899690211821,0.6507648460010562,0.08327487697987412
0.45,17,1.0844767607641854,0.5537635839432247,0.5307131768209608,0.09552323923581407,0.6262364160567753,0.5307131768209612,0.5977117336470487,0.6494626032919745,0.05175086964492581


==> anc/results/tables/visibility_shock_summary.csv <==
desire_bias,hidden_payoff_collapse_mean,hidden_payoff_collapse_ci95,hidden_choice_rate_jump_mean,welfare_change_mean
0.0,0.3335857385757585,0.0035904460559428265,0.3335857385757585,0.14443830483695658
0.2,0.4268230734298598,0.005707321211461086,0.42682307342985987,0.12518845437401271
0.45,0.545058384113607,0.004853644913074788,0.545058384113607,0.06732100512932458


==> anc/results/tables/visibility_shock_timeseries.csv <==
t,hidden_awareness,hidden_choice_rate,hidden_payoff,mean_payoff
0,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938785104441815
1,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5935996270931191
2,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5927390727526981
3,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5862291385293285
4,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5867151923697516
5,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5934960418484388
6,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5929223389548248
7,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5913048155186631
8,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5933765204122692
9,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5932410627846104
10,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5934960418484388
11,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.59368727614631
12,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5929223389548249
13,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938785104441815
14,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.59368727614631
15,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938546061569477
16,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5933765204122693
17,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938785104441815
18,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938546061569476
19,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5927390727526981
20,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5936872761463101
21,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5920936569973825
22,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938785104441815
23,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5932410627846104
24,0.08982035928143713,0.08782435129740519,1.0921756487025946,0.5917264074645123
25,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5934960418484388
26,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5937589890080119
27,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5927390727526981
28,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5927390727526981
29,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5937589890080119
30,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5935996270931192
31,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938147656782243
32,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5923247317739769
33,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938864785399259
34,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5937589890080119
35,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5918466460292988
36,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5937589890080119
37,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5934960418484388
38,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5937589890080119
39,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5932410627846103
40,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5910099959761117
41,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5920936569973825
42,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5929223389548248
43,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.59368727614631
44,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5913048155186632
45,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938546061569477
46,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5929223389548248
47,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5934960418484388
48,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5932410627846104
49,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5871853100186851
50,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.593496041848439
51,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5933765204122692
52,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938147656782244
53,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5906992402420708
54,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5903725483165405
55,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938864785399259
56,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938864785399259
57,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.593496041848439
58,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5933765204122692
59,0.08982035928143713,0.08782435129740519,1.0921756487025946,0.5887144672730388
60,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938546061569477
61,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938546061569477
62,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5937589890080119
63,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938546061569476
64,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5923247317739769
65,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5929223389548248
66,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5937589890080119
67,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938546061569477
68,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5933765204122692
69,0.08982035928143713,0.08782435129740519,1.0921756487025946,0.592013258911319
70,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5913048155186632
71,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5937589890080119
72,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938785104441815
73,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5930896689654624
74,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5923247317739769
75,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5929223389548249
76,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5906992402420709
77,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5934960418484388
78,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938864785399259
79,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5933765204122692
80,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5934960418484388
81,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5937589890080118
82,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5933765204122692
83,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5935996270931191
84,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938546061569476
85,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5929223389548248
86,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938785104441815
87,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5923247317739769
88,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5927390727526981
89,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5913048155186632
90,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5934960418484388
91,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.592324731773977
92,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5920936569973824
93,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938147656782244
94,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5934960418484388
95,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5925398703590823
96,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5934960418484388
97,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938546061569477
98,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5925398703590823
99,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5932410627846104
100,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5934960418484388
101,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5935996270931192
102,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5906992402420709
103,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5927390727526981
104,0.08982035928143713,0.08582834331337326,1.0941716566866266,0.5879249086657025
105,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5913048155186632
106,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5925398703590823
107,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5934960418484388
108,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5933765204122693
109,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5920936569973825
110,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5918466460292988
111,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938147656782244
112,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5936872761463101
113,0.08982035928143713,0.08782435129740519,1.0921756487025946,0.5887144672730388
114,0.08982035928143713,0.08782435129740519,1.0921756487025946,0.5919017055708939
115,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5929223389548248
116,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5925398703590823
117,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5934960418484388
118,0.08982035928143713,0.08782435129740519,1.0921756487025946,0.5914873645921729
119,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.59368727614631
120,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5903725483165405
121,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938864785399259
122,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5936872761463101
123,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938546061569477
124,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5930896689654624
125,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5913048155186632
126,0.08982035928143713,0.08582834331337326,1.0941716566866266,0.5902276883359031
127,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5933765204122693
128,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5918466460292989
129,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5920936569973825
130,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5915836988697256
131,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938864785399259
132,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5918466460292988
133,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5930896689654624
134,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5915836988697256
135,0.08982035928143713,0.08782435129740519,1.0921756487025946,0.5911845769538768
136,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5933765204122692
137,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.59368727614631
138,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5936872761463101
139,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5935996270931191
140,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938785104441815
141,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938147656782244
142,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5936872761463101
143,0.08982035928143713,0.08782435129740519,1.0921756487025946,0.5814475639539285
144,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5937589890080119
145,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5925398703590823
146,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5930896689654624
147,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5915836988697256
148,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938147656782243
149,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5933765204122693
150,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.592324731773977
151,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5867151923697516
152,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5920936569973825
153,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5932410627846102
154,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5935996270931191
155,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938147656782243
156,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5903725483165405
157,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.592324731773977
158,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5930896689654624
159,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938785104441815
160,0.08982035928143713,0.08782435129740519,1.0921756487025946,0.5914873645921729
161,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5929223389548249
162,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5935996270931191
163,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5936872761463101
164,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5935996270931191
165,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938785104441815
166,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5932410627846103
167,0.08982035928143713,0.08782435129740519,1.0921756487025946,0.5919654503368513
168,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5936872761463101
169,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5903725483165405
170,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5862291385293286
171,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5929223389548248
172,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5934960418484388
173,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5936872761463101
174,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938546061569477
175,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5935996270931191
176,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5927390727526981
177,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5938546061569477
178,0.08982035928143713,0.08982035928143713,1.0901796407185629,0.5862291385293286
179,0.08982035928143713,0.08782435129740519,1.0921756487025946,0.5913439388687695
180,1.0,0.998003992015968,0.18199600798403193,0.1836247664351935
181,1.0,0.9660678642714571,0.21393213572854286,0.2400114740578722
182,1.0,0.8483033932135728,0.3316966067864271,0.4213708311919076
183,1.0,0.6526946107784432,0.5273053892215568,0.6306543001820708
184,1.0,0.5449101796407185,0.6350898203592814,0.6975316433002261
185,1.0,0.5608782435129741,0.6191217564870258,0.689162911701547
186,1.0,0.5868263473053892,0.5931736526946108,0.6753316520651312
187,1.0,0.6107784431137725,0.5692215568862274,0.6610454938426539
188,1.0,0.6047904191616766,0.5752095808383233,0.6649875498503989
189,1.0,0.6307385229540918,0.5492614770459081,0.6456104955757147
190,1.0,0.6387225548902196,0.5412774451097804,0.6417249333667993
191,1.0,0.6686626746506986,0.5113373253493013,0.6183572973812852
192,1.0,0.6367265469061876,0.5432734530938124,0.6431345691849834
193,1.0,0.5708582834331337,0.6091417165668662,0.684074884163808
194,1.0,0.6726546906187625,0.5073453093812375,0.6149643228513034
195,1.0,0.6347305389221557,0.5452694610778442,0.6444963964286995
196,1.0,0.5988023952095808,0.5811976047904192,0.6687383715602727
197,1.0,0.6447105788423154,0.5352894211576845,0.6366354715718263
198,1.0,0.626746506986028,0.553253493013972,0.6503261739993067
199,1.0,0.6067864271457086,0.5732135728542913,0.6636735311811507
200,1.0,0.6207584830339321,0.5592415169660678,0.654355879060243
201,1.0,0.6447105788423154,0.5352894211576845,0.6372490149441635
202,1.0,0.6207584830339321,0.5592415169660678,0.6538379528368414
203,1.0,0.6107784431137725,0.5692215568862274,0.6610933024171217
204,1.0,0.624750499001996,0.555249500998004,0.651664096955789
205,1.0,0.6606786427145709,0.519321357285429,0.6244659583029549
206,1.0,0.6007984031936128,0.5792015968063872,0.6669940757208137
207,1.0,0.6187624750499002,0.5612375249500997,0.6556778658252357
208,1.0,0.6586826347305389,0.521317365269461,0.6247759969083787
209,1.0,0.6007984031936128,0.5792015968063872,0.6673048314548546
210,1.0,0.6427145708582834,0.5372854291417165,0.6387781721985172
211,1.0,0.6467065868263473,0.5332934131736526,0.6348911757323675
212,1.0,0.6027944111776448,0.5772055888223552,0.6662378237536901
213,1.0,0.5968063872255489,0.583193612774451,0.6690006015912288
214,1.0,0.6387225548902196,0.5412774451097804,0.6406890809199962
215,1.0,0.6307385229540918,0.5492614770459081,0.6473634766395352
216,1.0,0.654690618762475,0.5253093812375249,0.6295076115234602
217,1.0,0.6387225548902196,0.5412774451097804,0.6416930609838207
218,1.0,0.5868263473053892,0.5931736526946108,0.6751882263417277
219,1.0,0.6427145708582834,0.5372854291417165,0.6386188102836243
220,1.0,0.6107784431137725,0.5692215568862274,0.6594678108852154
221,1.0,0.6207584830339321,0.5592415169660678,0.6544754004964124
222,1.0,0.6167664670658682,0.5632335329341317,0.6566731606646985
223,1.0,0.626746506986028,0.553253493013972,0.6502464930418603
224,1.0,0.6307385229540918,0.5492614770459081,0.6468057099374106
225,1.0,0.6407185628742516,0.5392814371257484,0.6398770522826602
226,1.0,0.6007984031936128,0.5792015968063872,0.6663566280612426
227,1.0,0.6207584830339321,0.5592415169660678,0.6544754004964124
228,1.0,0.624750499001996,0.555249500998004,0.6507716702323895
229,1.0,0.656686626746507,0.5233133732534929,0.6279625180776172
230,1.0,0.590818363273453,0.5891816367265469,0.6735482328755662
231,1.0,0.6606786427145709,0.519321357285429,0.623892255409341
232,1.0,0.6047904191616766,0.5752095808383233,0.6649238050844419
233,1.0,0.6227544910179641,0.5572455089820358,0.6526673598909963
234,1.0,0.6107784431137725,0.5692215568862274,0.6611411109915896
235,1.0,0.6347305389221557,0.5452694610778442,0.6446079497691244
236,1.0,0.6047904191616766,0.5752095808383233,0.6644855598184867
237,1.0,0.6227544910179641,0.5572455089820358,0.6523964446356786
238,1.0,0.626746506986028,0.553253493013972,0.650342110190796
239,1.0,0.626746506986028,0.553253493013972,0.6502464930418603
240,1.0,0.6307385229540918,0.5492614770459081,0.6466463480225177
241,1.0,0.5808383233532934,0.5991616766467065,0.6792019952111744
242,1.0,0.6287425149700598,0.5512574850299401,0.6463587794470939
243,1.0,0.6427145708582834,0.5372854291417165,0.638539129326178
244,1.0,0.6447105788423154,0.5352894211576845,0.637153397795228
245,1.0,0.6307385229540918,0.5492614770459081,0.6474272214054924
246,1.0,0.6087824351297405,0.5712175648702594,0.6621523420225419
247,1.0,0.5888223552894212,0.5911776447105788,0.673945920534181
248,1.0,0.6526946107784432,0.5273053892215568,0.6311323859267491
249,1.0,0.6167664670658682,0.5632335329341317,0.6571751506966107
250,1.0,0.6087824351297405,0.5712175648702594,0.6622399910757328
251,1.0,0.6467065868263473,0.5332934131736526,0.6354330062430028
252,1.0,0.6487025948103793,0.5312974051896207,0.6336010613503532
253,1.0,0.5728542914171657,0.6071457085828342,0.6836532922179592
254,1.0,0.5988023952095808,0.5811976047904192,0.6687383715602726
255,1.0,0.6147704590818364,0.5652295409181636,0.6584174565041573
256,1.0,0.6347305389221557,0.5452694610778442,0.6446079497691244
257,1.0,0.6447105788423154,0.5352894211576845,0.6372729192313974
258,1.0,0.6387225548902196,0.5412774451097804,0.6415018266859494
259,1.0,0.6407185628742516,0.5392814371257484,0.6402356165911689
260,1.0,0.5988023952095808,0.5811976047904192,0.6678618810283624
261,1.0,0.5748502994011976,0.6051497005988024,0.6824826992721146
262,1.0,0.5848303393213573,0.5951696606786426,0.6767731602662936
263,1.0,0.6626746506986028,0.5173253493013972,0.6231997482081745
264,1.0,0.654690618762475,0.5253093812375249,0.6293641858000566
265,1.0,0.6526946107784432,0.5273053892215568,0.6311562902139831
266,1.0,0.5988023952095808,0.5811976047904192,0.6672881781347485
267,1.0,0.5888223552894212,0.5911776447105788,0.6737785905235436
268,1.0,0.6287425149700598,0.5512574850299401,0.6487412400747407
269,1.0,0.6526946107784432,0.5273053892215568,0.6308774068629208
270,1.0,0.6087824351297405,0.5712175648702594,0.6624312253736041
271,1.0,0.626746506986028,0.553253493013972,0.649768407297182
272,1.0,0.6227544910179641,0.5572455089820358,0.6526673598909963
273,1.0,0.656686626746507,0.5233133732534929,0.6280023585563405
274,1.0,0.6506986027944112,0.5293013972055888,0.6326615431811028
275,1.0,0.6407185628742516,0.5392814371257484,0.6401957761124457
276,1.0,0.5868263473053892,0.5931736526946108,0.6753316520651312
277,1.0,0.6087824351297405,0.5712175648702594,0.6619292353416919
278,1.0,0.6147704590818364,0.5652295409181636,0.6583537117382002
279,1.0,0.6427145708582834,0.5372854291417165,0.6386188102836243
280,1.0,0.6287425149700598,0.5512574850299401,0.648868729606655
281,1.0,0.6706586826347305,0.5093413173652694,0.6164616077226782
282,1.0,0.5888223552894212,0.5911776447105788,0.6745435277150288
283,1.0,0.6347305389221557,0.5452694610778442,0.6446079497691244
284,1.0,0.6147704590818364,0.5652295409181636,0.6584174565041574
285,1.0,0.6007984031936128,0.5792015968063872,0.6668586180931548
286,1.0,0.624750499001996,0.555249500998004,0.6512258516898338
287,1.0,0.6307385229540918,0.5492614770459081,0.6473634766395352
288,1.0,0.6666666666666666,0.5133333333333333,0.6199820717845745
289,1.0,0.5788423153692615,0.6011576846307385,0.6803964924442532
290,1.0,0.6187624750499002,0.5612375249500997,0.6552635248465145
291,1.0,0.6447105788423154,0.5352894211576845,0.637153397795228
292,1.0,0.6347305389221557,0.5452694610778442,0.6446557583435922
293,1.0,0.6127744510978044,0.5672255489021956,0.6577952279074585
294,1.0,0.6327345309381237,0.5472654690618762,0.6460892984490101
295,1.0,0.6127744510978044,0.5672255489021956,0.6597075708861716
296,1.0,0.5708582834331337,0.6091417165668662,0.683548989844662
297,1.0,0.688622754491018,0.491377245508982,0.6012649351994613
298,1.0,0.6007984031936128,0.5792015968063872,0.6673048314548546
299,1.0,0.6067864271457086,0.5732135728542913,0.6637054035641292
300,1.0,0.6207584830339321,0.5592415169660678,0.6540929319006697
301,1.0,0.6287425149700598,0.5512574850299401,0.6487412400747408
302,1.0,0.626746506986028,0.553253493013972,0.6490990872546324
303,1.0,0.6187624750499002,0.5612375249500997,0.6557894191656606
304,1.0,0.6447105788423154,0.5352894211576845,0.6368904506356547
305,1.0,0.6167664670658682,0.5632335329341317,0.6565377030370397
306,1.0,0.6407185628742516,0.5392814371257484,0.6402356165911689
307,1.0,0.6107784431137725,0.5692215568862274,0.6609020681192505
308,1.0,0.6227544910179641,0.5572455089820358,0.653113573252696
309,1.0,0.6007984031936128,0.5792015968063872,0.6675040338484707
310,1.0,0.6666666666666666,0.5133333333333333,0.6199023908271282
311,1.0,0.626746506986028,0.553253493013972,0.6502464930418603
312,1.0,0.6067864271457086,0.5732135728542913,0.6612831024577591
313,1.0,0.6287425149700598,0.5512574850299401,0.6475938342875128
314,1.0,0.6706586826347305,0.5093413173652694,0.6167006505950173
315,1.0,0.6067864271457086,0.5732135728542913,0.6633866797343435
316,1.0,0.6287425149700598,0.5512574850299401,0.6489085700853781
317,1.0,0.5948103792415169,0.585189620758483,0.6695018744945238
318,1.0,0.6287425149700598,0.5512574850299401,0.6489324743726121
319,1.0,0.656686626746507,0.5233133732534929,0.6275242728116621
320,1.0,0.5968063872255489,0.583193612774451,0.6694547830486733
321,1.0,0.5988023952095808,0.5811976047904192,0.668642754411337
322,1.0,0.6047904191616766,0.5752095808383233,0.664963645563165
323,1.0,0.654690618762475,0.5253093812375249,0.6296032286723958
324,1.0,0.6626746506986028,0.5173253493013972,0.6231997482081745
325,1.0,0.6506986027944112,0.5293013972055888,0.6326137346066351
326,1.0,0.6027944111776448,0.5772055888223552,0.6662537599451795
327,1.0,0.6187624750499002,0.5612375249500997,0.6553910143784287
328,1.0,0.5988023952095808,0.5811976047904192,0.6680212429432553
329,1.0,0.6427145708582834,0.5372854291417165,0.6387781721985172
330,1.0,0.6327345309381237,0.5472654690618762,0.6458980641511388
331,1.0,0.6387225548902196,0.5412774451097804,0.641645252409353
332,1.0,0.5848303393213573,0.5951696606786426,0.6759126059258728
333,1.0,0.6187624750499002,0.5612375249500997,0.655120099123111
334,1.0,0.6826347305389222,0.49736526946107773,0.6064739184306038
335,1.0,0.6087824351297405,0.5712175648702594,0.6617937777140331
336,1.0,0.5808383233532934,0.5991616766467065,0.6789390480516012
337,1.0,0.6067864271457086,0.5732135728542913,0.6637213397556184
338,1.0,0.6387225548902196,0.5412774451097804,0.6415018266859494
339,1.0,0.6187624750499002,0.5612375249500997,0.6557416105911928
340,1.0,0.6387225548902196,0.5412774451097804,0.6406890809199962
341,1.0,0.654690618762475,0.5253093812375249,0.6293641858000566
342,1.0,0.6087824351297405,0.5712175648702594,0.6624073210863702
343,1.0,0.6367265469061876,0.5432734530938124,0.6431744096637064
344,1.0,0.5788423153692615,0.6011576846307385,0.6792012780825574
345,1.0,0.624750499001996,0.555249500998004,0.6517039374345122
346,1.0,0.6127744510978044,0.5672255489021956,0.658488452237242
347,1.0,0.7005988023952096,0.4794011976047904,0.5904166915669659
348,1.0,0.5768463073852296,0.6031536926147704,0.6805870096135075
349,1.0,0.6766467065868264,0.5033532934131736,0.6115394759383428
350,1.0,0.624750499001996,0.555249500998004,0.6517358098174908
351,1.0,0.6367265469061876,0.5432734530938124,0.6429194305998782
352,1.0,0.6027944111776448,0.5772055888223552,0.6662378237536901
353,1.0,0.6107784431137725,0.5692215568862274,0.6592287680128763
354,1.0,0.6307385229540918,0.5492614770459081,0.6475069023629387
355,1.0,0.6307385229540918,0.5492614770459081,0.6475069023629387
356,1.0,0.6207584830339321,0.5592415169660678,0.6533359628049291
357,1.0,0.6367265469061876,0.5432734530938124,0.642919430599878
358,1.0,0.6526946107784432,0.5273053892215568,0.6306543001820709
359,1.0,0.5668662674650699,0.6131337325349301,0.6864479424384764

